Direct signatures of the formation time of galaxies

We show that it is possible to directly measure the formation time of galaxies using large-scale structure. In particular, we show that the large-scale distribution of galaxies is sensitive to whether galaxies form over a narrow period of time before their observed times, or are formed over a time scale on the order of the age of the Universe. Along the way, we derive simple recursion relations for the perturbative terms of the most general bias expansion for the galaxy density, thus fully extending the famous dark-matter recursion relations to generic tracers.

==> anc/Cker1fns.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{1, 1}


==> anc/Cker1names.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Cker1[\[Theta]][1], Cker1[\[Delta]][1]}


==> anc/Cker2fns.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{dot[k1, k2]/(2*magM[k1]^2) + dot[k1, k2]/(2*magM[k2]^2), 
 (G2ker[k1, k2] - dot[k1, k2]/magM[k1]^2)/2 + 
  (G2ker[k1, k2] - dot[k1, k2]/magM[k2]^2)/2, dot[k1, k2]/(2*magM[k1]^2) + 
  dot[k1, k2]/(2*magM[k2]^2), (F2ker[k1, k2] - dot[k1, k2]/magM[k1]^2)/2 + 
  (F2ker[k1, k2] - dot[k1, k2]/magM[k2]^2)/2, 1, 1, 1, 
 dot[k1, k2]^2/(magM[k1]^2*magM[k2]^2), 
 dot[k1, k2]^2/(magM[k1]^2*magM[k2]^2), dot[k1, k2]^2/(magM[k1]^2*magM[k2]^2)}


==> anc/Cker2names.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Cker2[\[Theta]][1], Cker2[\[Theta]][2], Cker2[\[Delta]][1], 
 Cker2[\[Delta]][2], Cker2[\[Theta]^2][1], Cker2[\[Delta]*\[Theta]][1], 
 Cker2[\[Delta]^2][1], Cker2[p2][1], Cker2[rp][1], Cker2[r2][1]}


==> anc/Cker3fns.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{((dot[k1, k2]*dot[k1, k3])/(2*magM[k1]^2*magM[k2]^2) + 
    (dot[k1, k3]*dot[k2, k3])/(2*magM[k1]^2*magM[k2]^2) - 
    (dot[k1, k3]*G2ker[k1, k2])/(2*(-2*dot[k1, k2] - magM[k1]^2 - 
       magM[k2]^2)) - (dot[k2, k3]*G2ker[k1, k2])/
     (2*(-2*dot[k1, k2] - magM[k1]^2 - magM[k2]^2)))/6 + 
  ((dot[k1, k2]*dot[k2, k3])/(2*magM[k1]^2*magM[k2]^2) + 
    (dot[k1, k3]*dot[k2, k3])/(2*magM[k1]^2*magM[k2]^2) - 
    (dot[k1, k3]*G2ker[k1, k2])/(2*(-2*dot[k1, k2] - magM[k1]^2 - 
       magM[k2]^2)) - (dot[k2, k3]*G2ker[k1, k2])/
     (2*(-2*dot[k1, k2] - magM[k1]^2 - magM[k2]^2)))/6 + 
  ((dot[k1, k2]*dot[k1, k3])/(2*magM[k1]^2*magM[k3]^2) + 
    (dot[k1, k2]*dot[k2, k3])/(2*magM[k1]^2*magM[k3]^2) - 
    (dot[k1, k2]*G2ker[k1, k3])/(2*(-2*dot[k1, k3] - magM[k1]^2 - 
       magM[k3]^2)) - (dot[k2, k3]*G2ker[k1, k3])/
     (2*(-2*dot[k1, k3] - magM[k1]^2 - magM[k3]^2)))/6 + 
  ((dot[k1, k2]*dot[k2, k3])/(2*magM[k1]^2*magM[k3]^2) + 
    (dot[k1, k3]*dot[k2, k3])/(2*magM[k1]^2*magM[k3]^2) - 
    (dot[k1, k2]*G2ker[k1, k3])/(2*(-2*dot[k1, k3] - magM[k1]^2 - 
       magM[k3]^2)) - (dot[k2, k3]*G2ker[k1, k3])/
     (2*(-2*dot[k1, k3] - magM[k1]^2 - magM[k3]^2)))/6 + 
  ((dot[k1, k2]*dot[k1, k3])/(2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k2]*dot[k2, k3])/(2*magM[k2]^2*magM[k3]^2) - 
    (dot[k1, k2]*G2ker[k2, k3])/(2*(-2*dot[k2, k3] - magM[k2]^2 - 
       magM[k3]^2)) - (dot[k1, k3]*G2ker[k2, k3])/
     (2*(-2*dot[k2, k3] - magM[k2]^2 - magM[k3]^2)))/6 + 
  ((dot[k1, k2]*dot[k1, k3])/(2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k3]*dot[k2, k3])/(2*magM[k2]^2*magM[k3]^2) - 
    (dot[k1, k2]*G2ker[k2, k3])/(2*(-2*dot[k2, k3] - magM[k2]^2 - 
       magM[k3]^2)) - (dot[k1, k3]*G2ker[k2, k3])/
     (2*(-2*dot[k2, k3] - magM[k2]^2 - magM[k3]^2)))/6, 
 ((dot[k1, k2]*G2ker[k2, k3])/magM[k1]^2 + (dot[k1, k3]*G2ker[k2, k3])/
     magM[k1]^2 - (dot[k1, k2]*dot[k1, k3])/(magM[k1]^2*magM[k2]^2) - 
    (dot[k1, k3]*dot[k2, k3])/(magM[k1]^2*magM[k2]^2))/6 + 
  ((dot[k1, k2]*G2ker[k1, k3])/magM[k2]^2 + (dot[k2, k3]*G2ker[k1, k3])/
     magM[k2]^2 - (dot[k1, k2]*dot[k2, k3])/(magM[k1]^2*magM[k2]^2) - 
    (dot[k1, k3]*dot[k2, k3])/(magM[k1]^2*magM[k2]^2))/6 + 
  ((dot[k1, k2]*G2ker[k2, k3])/magM[k1]^2 + (dot[k1, k3]*G2ker[k2, k3])/
     magM[k1]^2 - (dot[k1, k2]*dot[k1, k3])/(magM[k1]^2*magM[k3]^2) - 
    (dot[k1, k2]*dot[k2, k3])/(magM[k1]^2*magM[k3]^2))/6 + 
  ((dot[k1, k3]*G2ker[k1, k2])/magM[k3]^2 + (dot[k2, k3]*G2ker[k1, k2])/
     magM[k3]^2 - (dot[k1, k2]*dot[k2, k3])/(magM[k1]^2*magM[k3]^2) - 
    (dot[k1, k3]*dot[k2, k3])/(magM[k1]^2*magM[k3]^2))/6 + 
  ((dot[k1, k2]*G2ker[k1, k3])/magM[k2]^2 + (dot[k2, k3]*G2ker[k1, k3])/
     magM[k2]^2 - (dot[k1, k2]*dot[k1, k3])/(magM[k2]^2*magM[k3]^2) - 
    (dot[k1, k2]*dot[k2, k3])/(magM[k2]^2*magM[k3]^2))/6 + 
  ((dot[k1, k3]*G2ker[k1, k2])/magM[k3]^2 + (dot[k2, k3]*G2ker[k1, k2])/
     magM[k3]^2 - (dot[k1, k2]*dot[k1, k3])/(magM[k2]^2*magM[k3]^2) - 
    (dot[k1, k3]*dot[k2, k3])/(magM[k2]^2*magM[k3]^2))/6, 
 (G3ker[k1, k2, k3] - (dot[k1, k2]*G2ker[k2, k3])/magM[k1]^2 - 
    (dot[k1, k3]*G2ker[k2, k3])/magM[k1]^2 + (dot[k1, k2]*dot[k1, k3])/
     (2*magM[k1]^2*magM[k2]^2) + (dot[k1, k3]*dot[k2, k3])/
     (2*magM[k1]^2*magM[k2]^2) + (dot[k1, k3]*G2ker[k1, k2])/
     (2*(-2*dot[k1, k2] - magM[k1]^2 - magM[k2]^2)) + 
    (dot[k2, k3]*G2ker[k1, k2])/(2*(-2*dot[k1, k2] - magM[k1]^2 - 
       magM[k2]^2)))/6 + (G3ker[k1, k2, k3] - (dot[k1, k2]*G2ker[k1, k3])/
     magM[k2]^2 - (dot[k2, k3]*G2ker[k1, k3])/magM[k2]^2 + 
    (dot[k1, k2]*dot[k2, k3])/(2*magM[k1]^2*magM[k2]^2) + 
    (dot[k1, k3]*dot[k2, k3])/(2*magM[k1]^2*magM[k2]^2) + 
    (dot[k1, k3]*G2ker[k1, k2])/(2*(-2*dot[k1, k2] - magM[k1]^2 - 
       magM[k2]^2)) + (dot[k2, k3]*G2ker[k1, k2])/
     (2*(-2*dot[k1, k2] - magM[k1]^2 - magM[k2]^2)))/6 + 
  (G3ker[k1, k2, k3] - (dot[k1, k2]*G2ker[k2, k3])/magM[k1]^2 - 
    (dot[k1, k3]*G2ker[k2, k3])/magM[k1]^2 + (dot[k1, k2]*dot[k1, k3])/
     (2*magM[k1]^2*magM[k3]^2) + (dot[k1, k2]*dot[k2, k3])/
     (2*magM[k1]^2*magM[k3]^2) + (dot[k1, k2]*G2ker[k1, k3])/
     (2*(-2*dot[k1, k3] - magM[k1]^2 - magM[k3]^2)) + 
    (dot[k2, k3]*G2ker[k1, k3])/(2*(-2*dot[k1, k3] - magM[k1]^2 - 
       magM[k3]^2)))/6 + (G3ker[k1, k2, k3] - (dot[k1, k3]*G2ker[k1, k2])/
     magM[k3]^2 - (dot[k2, k3]*G2ker[k1, k2])/magM[k3]^2 + 
    (dot[k1, k2]*dot[k2, k3])/(2*magM[k1]^2*magM[k3]^2) + 
    (dot[k1, k3]*dot[k2, k3])/(2*magM[k1]^2*magM[k3]^2) + 
    (dot[k1, k2]*G2ker[k1, k3])/(2*(-2*dot[k1, k3] - magM[k1]^2 - 
       magM[k3]^2)) + (dot[k2, k3]*G2ker[k1, k3])/
     (2*(-2*dot[k1, k3] - magM[k1]^2 - magM[k3]^2)))/6 + 
  (G3ker[k1, k2, k3] - (dot[k1, k2]*G2ker[k1, k3])/magM[k2]^2 - 
    (dot[k2, k3]*G2ker[k1, k3])/magM[k2]^2 + (dot[k1, k2]*dot[k1, k3])/
     (2*magM[k2]^2*magM[k3]^2) + (dot[k1, k2]*dot[k2, k3])/
     (2*magM[k2]^2*magM[k3]^2) + (dot[k1, k2]*G2ker[k2, k3])/
     (2*(-2*dot[k2, k3] - magM[k2]^2 - magM[k3]^2)) + 
    (dot[k1, k3]*G2ker[k2, k3])/(2*(-2*dot[k2, k3] - magM[k2]^2 - 
       magM[k3]^2)))/6 + (G3ker[k1, k2, k3] - (dot[k1, k3]*G2ker[k1, k2])/
     magM[k3]^2 - (dot[k2, k3]*G2ker[k1, k2])/magM[k3]^2 + 
    (dot[k1, k2]*dot[k1, k3])/(2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k3]*dot[k2, k3])/(2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k2]*G2ker[k2, k3])/(2*(-2*dot[k2, k3] - magM[k2]^2 - 
       magM[k3]^2)) + (dot[k1, k3]*G2ker[k2, k3])/
     (2*(-2*dot[k2, k3] - magM[k2]^2 - magM[k3]^2)))/6, 
 ((dot[k1, k2]*dot[k1, k3])/(2*magM[k1]^2*magM[k2]^2) + 
    (dot[k1, k3]*dot[k2, k3])/(2*magM[k1]^2*magM[k2]^2) - 
    (dot[k1, k3]*G2ker[k1, k2])/(2*(-2*dot[k1, k2] - magM[k1]^2 - 
       magM[k2]^2)) - (dot[k2, k3]*G2ker[k1, k2])/
     (2*(-2*dot[k1, k2] - magM[k1]^2 - magM[k2]^2)))/6 + 
  ((dot[k1, k2]*dot[k2, k3])/(2*magM[k1]^2*magM[k2]^2) + 
    (dot[k1, k3]*dot[k2, k3])/(2*magM[k1]^2*magM[k2]^2) - 
    (dot[k1, k3]*G2ker[k1, k2])/(2*(-2*dot[k1, k2] - magM[k1]^2 - 
       magM[k2]^2)) - (dot[k2, k3]*G2ker[k1, k2])/
     (2*(-2*dot[k1, k2] - magM[k1]^2 - magM[k2]^2)))/6 + 
  ((dot[k1, k2]*dot[k1, k3])/(2*magM[k1]^2*magM[k3]^2) + 
    (dot[k1, k2]*dot[k2, k3])/(2*magM[k1]^2*magM[k3]^2) - 
    (dot[k1, k2]*G2ker[k1, k3])/(2*(-2*dot[k1, k3] - magM[k1]^2 - 
       magM[k3]^2)) - (dot[k2, k3]*G2ker[k1, k3])/
     (2*(-2*dot[k1, k3] - magM[k1]^2 - magM[k3]^2)))/6 + 
  ((dot[k1, k2]*dot[k2, k3])/(2*magM[k1]^2*magM[k3]^2) + 
    (dot[k1, k3]*dot[k2, k3])/(2*magM[k1]^2*magM[k3]^2) - 
    (dot[k1, k2]*G2ker[k1, k3])/(2*(-2*dot[k1, k3] - magM[k1]^2 - 
       magM[k3]^2)) - (dot[k2, k3]*G2ker[k1, k3])/
     (2*(-2*dot[k1, k3] - magM[k1]^2 - magM[k3]^2)))/6 + 
  ((dot[k1, k2]*dot[k1, k3])/(2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k2]*dot[k2, k3])/(2*magM[k2]^2*magM[k3]^2) - 
    (dot[k1, k2]*G2ker[k2, k3])/(2*(-2*dot[k2, k3] - magM[k2]^2 - 
       magM[k3]^2)) - (dot[k1, k3]*G2ker[k2, k3])/
     (2*(-2*dot[k2, k3] - magM[k2]^2 - magM[k3]^2)))/6 + 
  ((dot[k1, k2]*dot[k1, k3])/(2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k3]*dot[k2, k3])/(2*magM[k2]^2*magM[k3]^2) - 
    (dot[k1, k2]*G2ker[k2, k3])/(2*(-2*dot[k2, k3] - magM[k2]^2 - 
       magM[k3]^2)) - (dot[k1, k3]*G2ker[k2, k3])/
     (2*(-2*dot[k2, k3] - magM[k2]^2 - magM[k3]^2)))/6, 
 ((dot[k1, k2]*F2ker[k2, k3])/magM[k1]^2 + (dot[k1, k3]*F2ker[k2, k3])/
     magM[k1]^2 - (dot[k1, k2]*dot[k1, k3])/(magM[k1]^2*magM[k2]^2) - 
    (dot[k1, k3]*dot[k2, k3])/(magM[k1]^2*magM[k2]^2))/6 + 
  ((dot[k1, k2]*F2ker[k1, k3])/magM[k2]^2 + (dot[k2, k3]*F2ker[k1, k3])/
     magM[k2]^2 - (dot[k1, k2]*dot[k2, k3])/(magM[k1]^2*magM[k2]^2) - 
    (dot[k1, k3]*dot[k2, k3])/(magM[k1]^2*magM[k2]^2))/6 + 
  ((dot[k1, k2]*F2ker[k2, k3])/magM[k1]^2 + (dot[k1, k3]*F2ker[k2, k3])/
     magM[k1]^2 - (dot[k1, k2]*dot[k1, k3])/(magM[k1]^2*magM[k3]^2) - 
    (dot[k1, k2]*dot[k2, k3])/(magM[k1]^2*magM[k3]^2))/6 + 
  ((dot[k1, k3]*F2ker[k1, k2])/magM[k3]^2 + (dot[k2, k3]*F2ker[k1, k2])/
     magM[k3]^2 - (dot[k1, k2]*dot[k2, k3])/(magM[k1]^2*magM[k3]^2) - 
    (dot[k1, k3]*dot[k2, k3])/(magM[k1]^2*magM[k3]^2))/6 + 
  ((dot[k1, k2]*F2ker[k1, k3])/magM[k2]^2 + (dot[k2, k3]*F2ker[k1, k3])/
     magM[k2]^2 - (dot[k1, k2]*dot[k1, k3])/(magM[k2]^2*magM[k3]^2) - 
    (dot[k1, k2]*dot[k2, k3])/(magM[k2]^2*magM[k3]^2))/6 + 
  ((dot[k1, k3]*F2ker[k1, k2])/magM[k3]^2 + (dot[k2, k3]*F2ker[k1, k2])/
     magM[k3]^2 - (dot[k1, k2]*dot[k1, k3])/(magM[k2]^2*magM[k3]^2) - 
    (dot[k1, k3]*dot[k2, k3])/(magM[k2]^2*magM[k3]^2))/6, 
 (F3ker[k1, k2, k3] - (dot[k1, k2]*F2ker[k2, k3])/magM[k1]^2 - 
    (dot[k1, k3]*F2ker[k2, k3])/magM[k1]^2 + (dot[k1, k2]*dot[k1, k3])/
     (2*magM[k1]^2*magM[k2]^2) + (dot[k1, k3]*dot[k2, k3])/
     (2*magM[k1]^2*magM[k2]^2) + (dot[k1, k3]*G2ker[k1, k2])/
     (2*(-2*dot[k1, k2] - magM[k1]^2 - magM[k2]^2)) + 
    (dot[k2, k3]*G2ker[k1, k2])/(2*(-2*dot[k1, k2] - magM[k1]^2 - 
       magM[k2]^2)))/6 + (F3ker[k1, k2, k3] - (dot[k1, k2]*F2ker[k1, k3])/
     magM[k2]^2 - (dot[k2, k3]*F2ker[k1, k3])/magM[k2]^2 + 
    (dot[k1, k2]*dot[k2, k3])/(2*magM[k1]^2*magM[k2]^2) + 
    (dot[k1, k3]*dot[k2, k3])/(2*magM[k1]^2*magM[k2]^2) + 
    (dot[k1, k3]*G2ker[k1, k2])/(2*(-2*dot[k1, k2] - magM[k1]^2 - 
       magM[k2]^2)) + (dot[k2, k3]*G2ker[k1, k2])/
     (2*(-2*dot[k1, k2] - magM[k1]^2 - magM[k2]^2)))/6 + 
  (F3ker[k1, k2, k3] - (dot[k1, k2]*F2ker[k2, k3])/magM[k1]^2 - 
    (dot[k1, k3]*F2ker[k2, k3])/magM[k1]^2 + (dot[k1, k2]*dot[k1, k3])/
     (2*magM[k1]^2*magM[k3]^2) + (dot[k1, k2]*dot[k2, k3])/
     (2*magM[k1]^2*magM[k3]^2) + (dot[k1, k2]*G2ker[k1, k3])/
     (2*(-2*dot[k1, k3] - magM[k1]^2 - magM[k3]^2)) + 
    (dot[k2, k3]*G2ker[k1, k3])/(2*(-2*dot[k1, k3] - magM[k1]^2 - 
       magM[k3]^2)))/6 + (F3ker[k1, k2, k3] - (dot[k1, k3]*F2ker[k1, k2])/
     magM[k3]^2 - (dot[k2, k3]*F2ker[k1, k2])/magM[k3]^2 + 
    (dot[k1, k2]*dot[k2, k3])/(2*magM[k1]^2*magM[k3]^2) + 
    (dot[k1, k3]*dot[k2, k3])/(2*magM[k1]^2*magM[k3]^2) + 
    (dot[k1, k2]*G2ker[k1, k3])/(2*(-2*dot[k1, k3] - magM[k1]^2 - 
       magM[k3]^2)) + (dot[k2, k3]*G2ker[k1, k3])/
     (2*(-2*dot[k1, k3] - magM[k1]^2 - magM[k3]^2)))/6 + 
  (F3ker[k1, k2, k3] - (dot[k1, k2]*F2ker[k1, k3])/magM[k2]^2 - 
    (dot[k2, k3]*F2ker[k1, k3])/magM[k2]^2 + (dot[k1, k2]*dot[k1, k3])/
     (2*magM[k2]^2*magM[k3]^2) + (dot[k1, k2]*dot[k2, k3])/
     (2*magM[k2]^2*magM[k3]^2) + (dot[k1, k2]*G2ker[k2, k3])/
     (2*(-2*dot[k2, k3] - magM[k2]^2 - magM[k3]^2)) + 
    (dot[k1, k3]*G2ker[k2, k3])/(2*(-2*dot[k2, k3] - magM[k2]^2 - 
       magM[k3]^2)))/6 + (F3ker[k1, k2, k3] - (dot[k1, k3]*F2ker[k1, k2])/
     magM[k3]^2 - (dot[k2, k3]*F2ker[k1, k2])/magM[k3]^2 + 
    (dot[k1, k2]*dot[k1, k3])/(2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k3]*dot[k2, k3])/(2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k2]*G2ker[k2, k3])/(2*(-2*dot[k2, k3] - magM[k2]^2 - 
       magM[k3]^2)) + (dot[k1, k3]*G2ker[k2, k3])/
     (2*(-2*dot[k2, k3] - magM[k2]^2 - magM[k3]^2)))/6, 
 (dot[k1, k2]/magM[k1]^2 + dot[k1, k3]/magM[k1]^2)/3 + 
  (dot[k1, k2]/magM[k2]^2 + dot[k2, k3]/magM[k2]^2)/3 + 
  (dot[k1, k3]/magM[k3]^2 + dot[k2, k3]/magM[k3]^2)/3, 
 (2*G2ker[k2, k3] - dot[k1, k2]/magM[k1]^2 - dot[k1, k3]/magM[k1]^2)/3 + 
  (2*G2ker[k1, k3] - dot[k1, k2]/magM[k2]^2 - dot[k2, k3]/magM[k2]^2)/3 + 
  (2*G2ker[k1, k2] - dot[k1, k3]/magM[k3]^2 - dot[k2, k3]/magM[k3]^2)/3, 
 (dot[k1, k2]/magM[k1]^2 + dot[k1, k3]/magM[k1]^2)/3 + 
  (dot[k1, k2]/magM[k2]^2 + dot[k2, k3]/magM[k2]^2)/3 + 
  (dot[k1, k3]/magM[k3]^2 + dot[k2, k3]/magM[k3]^2)/3, 
 (F2ker[k2, k3] + G2ker[k2, k3] - dot[k1, k2]/magM[k1]^2 - 
    dot[k1, k3]/magM[k1]^2)/3 + (F2ker[k1, k3] + G2ker[k1, k3] - 
    dot[k1, k2]/magM[k2]^2 - dot[k2, k3]/magM[k2]^2)/3 + 
  (F2ker[k1, k2] + G2ker[k1, k2] - dot[k1, k3]/magM[k3]^2 - 
    dot[k2, k3]/magM[k3]^2)/3, 
 (dot[k1, k2]/magM[k1]^2 + dot[k1, k3]/magM[k1]^2)/3 + 
  (dot[k1, k2]/magM[k2]^2 + dot[k2, k3]/magM[k2]^2)/3 + 
  (dot[k1, k3]/magM[k3]^2 + dot[k2, k3]/magM[k3]^2)/3, 
 (2*F2ker[k2, k3] - dot[k1, k2]/magM[k1]^2 - dot[k1, k3]/magM[k1]^2)/3 + 
  (2*F2ker[k1, k3] - dot[k1, k2]/magM[k2]^2 - dot[k2, k3]/magM[k2]^2)/3 + 
  (2*F2ker[k1, k2] - dot[k1, k3]/magM[k3]^2 - dot[k2, k3]/magM[k3]^2)/3, 
 ((dot[k1, k2]^2*dot[k1, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k2]^2*dot[k2, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2))/3 + 
  ((dot[k1, k2]*dot[k1, k3]^2)/(magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k3]^2*dot[k2, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2))/3 + 
  ((dot[k1, k2]*dot[k2, k3]^2)/(magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k3]*dot[k2, k3]^2)/(magM[k1]^2*magM[k2]^2*magM[k3]^2))/3, 
 (-((dot[k1, k2]*dot[k2, k3]^2)/(magM[k1]^2*magM[k2]^2*magM[k3]^2)) - 
    (dot[k1, k3]*dot[k2, k3]^2)/(magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k3]^2*G2ker[k1, k2])/((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      magM[k3]^2) + (2*dot[k1, k3]*dot[k2, k3]*G2ker[k1, k2])/
     ((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^2) + 
    (dot[k2, k3]^2*G2ker[k1, k2])/((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      magM[k3]^2) + (dot[k1, k2]^2*G2ker[k1, k3])/
     (magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
    (2*dot[k1, k2]*dot[k2, k3]*G2ker[k1, k3])/
     (magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
    (dot[k2, k3]^2*G2ker[k1, k3])/(magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + 
       magM[k3]^2)))/3 + 
  (-((dot[k1, k2]*dot[k1, k3]^2)/(magM[k1]^2*magM[k2]^2*magM[k3]^2)) - 
    (dot[k1, k3]^2*dot[k2, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k3]^2*G2ker[k1, k2])/((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      magM[k3]^2) + (2*dot[k1, k3]*dot[k2, k3]*G2ker[k1, k2])/
     ((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^2) + 
    (dot[k2, k3]^2*G2ker[k1, k2])/((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      magM[k3]^2) + (dot[k1, k2]^2*G2ker[k2, k3])/
     (magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
    (2*dot[k1, k2]*dot[k1, k3]*G2ker[k2, k3])/
     (magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
    (dot[k1, k3]^2*G2ker[k2, k3])/(magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + 
       magM[k3]^2)))/3 + 
  (-((dot[k1, k2]^2*dot[k1, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2)) - 
    (dot[k1, k2]^2*dot[k2, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k2]^2*G2ker[k1, k3])/(magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + 
       magM[k3]^2)) + (2*dot[k1, k2]*dot[k2, k3]*G2ker[k1, k3])/
     (magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
    (dot[k2, k3]^2*G2ker[k1, k3])/(magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + 
       magM[k3]^2)) + (dot[k1, k2]^2*G2ker[k2, k3])/
     (magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
    (2*dot[k1, k2]*dot[k1, k3]*G2ker[k2, k3])/
     (magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
    (dot[k1, k3]^2*G2ker[k2, k3])/(magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + 
       magM[k3]^2)))/3, 
 ((dot[k1, k2]^2*dot[k1, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k2]^2*dot[k2, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2))/3 + 
  ((dot[k1, k2]*dot[k1, k3]^2)/(magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k3]^2*dot[k2, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2))/3 + 
  ((dot[k1, k2]*dot[k2, k3]^2)/(magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k3]*dot[k2, k3]^2)/(magM[k1]^2*magM[k2]^2*magM[k3]^2))/3, 
 (-((dot[k1, k2]*dot[k2, k3]^2)/(magM[k1]^2*magM[k2]^2*magM[k3]^2)) - 
    (dot[k1, k3]*dot[k2, k3]^2)/(magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k3]^2*G2ker[k1, k2])/((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      magM[k3]^2) + (2*dot[k1, k3]*dot[k2, k3]*G2ker[k1, k2])/
     ((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^2) + 
    (dot[k2, k3]^2*G2ker[k1, k2])/((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      magM[k3]^2) + (dot[k1, k2]^2*F2ker[k1, k3])/
     (magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
    (2*dot[k1, k2]*dot[k2, k3]*F2ker[k1, k3])/
     (magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
    (dot[k2, k3]^2*F2ker[k1, k3])/(magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + 
       magM[k3]^2)))/6 + 
  (-((dot[k1, k2]*dot[k2, k3]^2)/(magM[k1]^2*magM[k2]^2*magM[k3]^2)) - 
    (dot[k1, k3]*dot[k2, k3]^2)/(magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k3]^2*F2ker[k1, k2])/((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      magM[k3]^2) + (2*dot[k1, k3]*dot[k2, k3]*F2ker[k1, k2])/
     ((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^2) + 
    (dot[k2, k3]^2*F2ker[k1, k2])/((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      magM[k3]^2) + (dot[k1, k2]^2*G2ker[k1, k3])/
     (magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
    (2*dot[k1, k2]*dot[k2, k3]*G2ker[k1, k3])/
     (magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
    (dot[k2, k3]^2*G2ker[k1, k3])/(magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + 
       magM[k3]^2)))/6 + 
  (-((dot[k1, k2]*dot[k1, k3]^2)/(magM[k1]^2*magM[k2]^2*magM[k3]^2)) - 
    (dot[k1, k3]^2*dot[k2, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k3]^2*G2ker[k1, k2])/((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      magM[k3]^2) + (2*dot[k1, k3]*dot[k2, k3]*G2ker[k1, k2])/
     ((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^2) + 
    (dot[k2, k3]^2*G2ker[k1, k2])/((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      magM[k3]^2) + (dot[k1, k2]^2*F2ker[k2, k3])/
     (magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
    (2*dot[k1, k2]*dot[k1, k3]*F2ker[k2, k3])/
     (magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
    (dot[k1, k3]^2*F2ker[k2, k3])/(magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + 
       magM[k3]^2)))/6 + 
  (-((dot[k1, k2]^2*dot[k1, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2)) - 
    (dot[k1, k2]^2*dot[k2, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k2]^2*G2ker[k1, k3])/(magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + 
       magM[k3]^2)) + (2*dot[k1, k2]*dot[k2, k3]*G2ker[k1, k3])/
     (magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
    (dot[k2, k3]^2*G2ker[k1, k3])/(magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + 
       magM[k3]^2)) + (dot[k1, k2]^2*F2ker[k2, k3])/
     (magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
    (2*dot[k1, k2]*dot[k1, k3]*F2ker[k2, k3])/
     (magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
    (dot[k1, k3]^2*F2ker[k2, k3])/(magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + 
       magM[k3]^2)))/6 + 
  (-((dot[k1, k2]*dot[k1, k3]^2)/(magM[k1]^2*magM[k2]^2*magM[k3]^2)) - 
    (dot[k1, k3]^2*dot[k2, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k3]^2*F2ker[k1, k2])/((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      magM[k3]^2) + (2*dot[k1, k3]*dot[k2, k3]*F2ker[k1, k2])/
     ((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^2) + 
    (dot[k2, k3]^2*F2ker[k1, k2])/((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      magM[k3]^2) + (dot[k1, k2]^2*G2ker[k2, k3])/
     (magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
    (2*dot[k1, k2]*dot[k1, k3]*G2ker[k2, k3])/
     (magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
    (dot[k1, k3]^2*G2ker[k2, k3])/(magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + 
       magM[k3]^2)))/6 + 
  (-((dot[k1, k2]^2*dot[k1, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2)) - 
    (dot[k1, k2]^2*dot[k2, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k2]^2*F2ker[k1, k3])/(magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + 
       magM[k3]^2)) + (2*dot[k1, k2]*dot[k2, k3]*F2ker[k1, k3])/
     (magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
    (dot[k2, k3]^2*F2ker[k1, k3])/(magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + 
       magM[k3]^2)) + (dot[k1, k2]^2*G2ker[k2, k3])/
     (magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
    (2*dot[k1, k2]*dot[k1, k3]*G2ker[k2, k3])/
     (magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
    (dot[k1, k3]^2*G2ker[k2, k3])/(magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + 
       magM[k3]^2)))/6, 
 ((dot[k1, k2]^2*dot[k1, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k2]^2*dot[k2, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2))/3 + 
  ((dot[k1, k2]*dot[k1, k3]^2)/(magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k3]^2*dot[k2, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2))/3 + 
  ((dot[k1, k2]*dot[k2, k3]^2)/(magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k3]*dot[k2, k3]^2)/(magM[k1]^2*magM[k2]^2*magM[k3]^2))/3, 
 (-((dot[k1, k2]*dot[k2, k3]^2)/(magM[k1]^2*magM[k2]^2*magM[k3]^2)) - 
    (dot[k1, k3]*dot[k2, k3]^2)/(magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k3]^2*F2ker[k1, k2])/((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      magM[k3]^2) + (2*dot[k1, k3]*dot[k2, k3]*F2ker[k1, k2])/
     ((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^2) + 
    (dot[k2, k3]^2*F2ker[k1, k2])/((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      magM[k3]^2) + (dot[k1, k2]^2*F2ker[k1, k3])/
     (magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
    (2*dot[k1, k2]*dot[k2, k3]*F2ker[k1, k3])/
     (magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
    (dot[k2, k3]^2*F2ker[k1, k3])/(magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + 
       magM[k3]^2)))/3 + 
  (-((dot[k1, k2]*dot[k1, k3]^2)/(magM[k1]^2*magM[k2]^2*magM[k3]^2)) - 
    (dot[k1, k3]^2*dot[k2, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k3]^2*F2ker[k1, k2])/((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      magM[k3]^2) + (2*dot[k1, k3]*dot[k2, k3]*F2ker[k1, k2])/
     ((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^2) + 
    (dot[k2, k3]^2*F2ker[k1, k2])/((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      magM[k3]^2) + (dot[k1, k2]^2*F2ker[k2, k3])/
     (magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
    (2*dot[k1, k2]*dot[k1, k3]*F2ker[k2, k3])/
     (magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
    (dot[k1, k3]^2*F2ker[k2, k3])/(magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + 
       magM[k3]^2)))/3 + 
  (-((dot[k1, k2]^2*dot[k1, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2)) - 
    (dot[k1, k2]^2*dot[k2, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
    (dot[k1, k2]^2*F2ker[k1, k3])/(magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + 
       magM[k3]^2)) + (2*dot[k1, k2]*dot[k2, k3]*F2ker[k1, k3])/
     (magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
    (dot[k2, k3]^2*F2ker[k1, k3])/(magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + 
       magM[k3]^2)) + (dot[k1, k2]^2*F2ker[k2, k3])/
     (magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
    (2*dot[k1, k2]*dot[k1, k3]*F2ker[k2, k3])/
     (magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
    (dot[k1, k3]^2*F2ker[k2, k3])/(magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + 
       magM[k3]^2)))/3, 1, 1, 1, 1, dot[k1, k2]^2/(3*magM[k1]^2*magM[k2]^2) + 
  dot[k1, k3]^2/(3*magM[k1]^2*magM[k3]^2) + 
  dot[k2, k3]^2/(3*magM[k2]^2*magM[k3]^2), 
 dot[k1, k2]^2/(3*magM[k1]^2*magM[k2]^2) + 
  dot[k1, k3]^2/(3*magM[k1]^2*magM[k3]^2) + 
  dot[k2, k3]^2/(3*magM[k2]^2*magM[k3]^2), 
 dot[k1, k2]^2/(3*magM[k1]^2*magM[k2]^2) + 
  dot[k1, k3]^2/(3*magM[k1]^2*magM[k3]^2) + 
  dot[k2, k3]^2/(3*magM[k2]^2*magM[k3]^2), 
 dot[k1, k2]^2/(3*magM[k1]^2*magM[k2]^2) + 
  dot[k1, k3]^2/(3*magM[k1]^2*magM[k3]^2) + 
  dot[k2, k3]^2/(3*magM[k2]^2*magM[k3]^2), 
 dot[k1, k2]^2/(3*magM[k1]^2*magM[k2]^2) + 
  dot[k1, k3]^2/(3*magM[k1]^2*magM[k3]^2) + 
  dot[k2, k3]^2/(3*magM[k2]^2*magM[k3]^2), 
 dot[k1, k2]^2/(3*magM[k1]^2*magM[k2]^2) + 
  dot[k1, k3]^2/(3*magM[k1]^2*magM[k3]^2) + 
  dot[k2, k3]^2/(3*magM[k2]^2*magM[k3]^2), 
 (dot[k1, k2]*dot[k1, k3]*dot[k2, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2), 
 (dot[k1, k2]*dot[k1, k3]*dot[k2, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2), 
 (dot[k1, k2]*dot[k1, k3]*dot[k2, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2), 
 (dot[k1, k2]*dot[k1, k3]*dot[k2, k3])/(magM[k1]^2*magM[k2]^2*magM[k3]^2)}


==> anc/Cker3names.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Cker3[\[Theta]][1], Cker3[\[Theta]][2], Cker3[\[Theta]][3], 
 Cker3[\[Delta]][1], Cker3[\[Delta]][2], Cker3[\[Delta]][3], 
 Cker3[\[Theta]^2][1], Cker3[\[Theta]^2][2], Cker3[\[Delta]*\[Theta]][1], 
 Cker3[\[Delta]*\[Theta]][2], Cker3[\[Delta]^2][1], Cker3[\[Delta]^2][2], 
 Cker3[p2][1], Cker3[p2][2], Cker3[rp][1], Cker3[rp][2], Cker3[r2][1], 
 Cker3[r2][2], Cker3[\[Theta]^3][1], Cker3[\[Delta]*\[Theta]^2][1], 
 Cker3[\[Delta]^2*\[Theta]][1], Cker3[\[Delta]^3][1], Cker3[p2*\[Theta]][1], 
 Cker3[p2*\[Delta]][1], Cker3[rp*\[Theta]][1], Cker3[rp*\[Delta]][1], 
 Cker3[r2*\[Theta]][1], Cker3[r2*\[Delta]][1], Cker3[p3][1], Cker3[rp2][1], 
 Cker3[r2p][1], Cker3[r3][1]}


==> anc/Cker4names.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Cker4[\[Theta]][1], Cker4[\[Theta]][2], Cker4[\[Theta]][3], 
 Cker4[\[Theta]][4], Cker4[\[Delta]][1], Cker4[\[Delta]][2], 
 Cker4[\[Delta]][3], Cker4[\[Delta]][4], Cker4[\[Theta]^2][1], 
 Cker4[\[Theta]^2][2], Cker4[\[Theta]^2][3], Cker4[\[Delta]*\[Theta]][1], 
 Cker4[\[Delta]*\[Theta]][2], Cker4[\[Delta]*\[Theta]][3], 
 Cker4[\[Delta]^2][1], Cker4[\[Delta]^2][2], Cker4[\[Delta]^2][3], 
 Cker4[p2][1], Cker4[p2][2], Cker4[p2][3], Cker4[rp][1], Cker4[rp][2], 
 Cker4[rp][3], Cker4[r2][1], Cker4[r2][2], Cker4[r2][3], 
 Cker4[\[Theta]^3][1], Cker4[\[Theta]^3][2], Cker4[\[Delta]*\[Theta]^2][1], 
 Cker4[\[Delta]*\[Theta]^2][2], Cker4[\[Delta]^2*\[Theta]][1], 
 Cker4[\[Delta]^2*\[Theta]][2], Cker4[\[Delta]^3][1], Cker4[\[Delta]^3][2], 
 Cker4[p2*\[Theta]][1], Cker4[p2*\[Theta]][2], Cker4[p2*\[Delta]][1], 
 Cker4[p2*\[Delta]][2], Cker4[rp*\[Theta]][1], Cker4[rp*\[Theta]][2], 
 Cker4[rp*\[Delta]][1], Cker4[rp*\[Delta]][2], Cker4[r2*\[Theta]][1], 
 Cker4[r2*\[Theta]][2], Cker4[r2*\[Delta]][1], Cker4[r2*\[Delta]][2], 
 Cker4[p3][1], Cker4[p3][2], Cker4[rp2][1], Cker4[rp2][2], Cker4[r2p][1], 
 Cker4[r2p][2], Cker4[r3][1], Cker4[r3][2], Cker4[\[Theta]^4][1], 
 Cker4[\[Delta]*\[Theta]^3][1], Cker4[\[Delta]^2*\[Theta]^2][1], 
 Cker4[\[Delta]^3*\[Theta]][1], Cker4[\[Delta]^4][1], 
 Cker4[p2*\[Theta]^2][1], Cker4[p2*\[Delta]*\[Theta]][1], 
 Cker4[p2*\[Delta]^2][1], Cker4[p2^2][1], Cker4[rp*\[Theta]^2][1], 
 Cker4[rp*\[Delta]*\[Theta]][1], Cker4[rp*\[Delta]^2][1], Cker4[p2*rp][1], 
 Cker4[rp^2][1], Cker4[r2*\[Theta]^2][1], Cker4[r2*\[Delta]*\[Theta]][1], 
 Cker4[r2*\[Delta]^2][1], Cker4[p2*r2][1], Cker4[r2*rp][1], Cker4[r2^2][1], 
 Cker4[p3*\[Theta]][1], Cker4[p3*\[Delta]][1], Cker4[rp2*\[Theta]][1], 
 Cker4[rp2*\[Delta]][1], Cker4[r2p*\[Theta]][1], Cker4[r2p*\[Delta]][1], 
 Cker4[r3*\[Theta]][1], Cker4[r3*\[Delta]][1], Cker4[p4][1], Cker4[rp3][1], 
 Cker4[r2p2][1], Cker4[rprp][1], Cker4[r3p][1], Cker4[r4][1]}


==> anc/Cker5names.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Cker5[\[Delta]][1], Cker5[\[Delta]][2], Cker5[\[Delta]][3], 
 Cker5[\[Delta]][4], Cker5[\[Delta]][5], Cker5[\[Theta]][1], 
 Cker5[\[Theta]][2], Cker5[\[Theta]][3], Cker5[\[Theta]][4], 
 Cker5[\[Theta]][5], Cker5[\[Delta]^2][1], Cker5[\[Delta]^2][2], 
 Cker5[\[Delta]^2][3], Cker5[\[Delta]^2][4], Cker5[\[Delta]*\[Theta]][1], 
 Cker5[\[Delta]*\[Theta]][2], Cker5[\[Delta]*\[Theta]][3], 
 Cker5[\[Delta]*\[Theta]][4], Cker5[\[Theta]^2][1], Cker5[\[Theta]^2][2], 
 Cker5[\[Theta]^2][3], Cker5[\[Theta]^2][4], Cker5[r2][1], Cker5[r2][2], 
 Cker5[r2][3], Cker5[r2][4], Cker5[rp][1], Cker5[rp][2], Cker5[rp][3], 
 Cker5[rp][4], Cker5[p2][1], Cker5[p2][2], Cker5[p2][3], Cker5[p2][4], 
 Cker5[\[Delta]^3][1], Cker5[\[Delta]^3][2], Cker5[\[Delta]^3][3], 
 Cker5[\[Delta]^2*\[Theta]][1], Cker5[\[Delta]^2*\[Theta]][2], 
 Cker5[\[Delta]^2*\[Theta]][3], Cker5[\[Delta]*\[Theta]^2][1], 
 Cker5[\[Delta]*\[Theta]^2][2], Cker5[\[Delta]*\[Theta]^2][3], 
 Cker5[\[Theta]^3][1], Cker5[\[Theta]^3][2], Cker5[\[Theta]^3][3], 
 Cker5[r3][1], Cker5[r3][2], Cker5[r3][3], Cker5[r2p][1], Cker5[r2p][2], 
 Cker5[r2p][3], Cker5[rp2][1], Cker5[rp2][2], Cker5[rp2][3], Cker5[p3][1], 
 Cker5[p3][2], Cker5[p3][3], Cker5[r2*\[Delta]][1], Cker5[r2*\[Delta]][2], 
 Cker5[r2*\[Delta]][3], Cker5[rp*\[Delta]][1], Cker5[rp*\[Delta]][2], 
 Cker5[rp*\[Delta]][3], Cker5[p2*\[Delta]][1], Cker5[p2*\[Delta]][2], 
 Cker5[p2*\[Delta]][3], Cker5[r2*\[Theta]][1], Cker5[r2*\[Theta]][2], 
 Cker5[r2*\[Theta]][3], Cker5[rp*\[Theta]][1], Cker5[rp*\[Theta]][2], 
 Cker5[rp*\[Theta]][3], Cker5[p2*\[Theta]][1], Cker5[p2*\[Theta]][2], 
 Cker5[p2*\[Theta]][3], Cker5[\[Delta]^4][1], Cker5[\[Delta]^4][2], 
 Cker5[r3*\[Delta]][1], Cker5[r3*\[Delta]][2], Cker5[r2*\[Delta]^2][1], 
 Cker5[r2*\[Delta]^2][2], Cker5[r2^2][1], Cker5[r2^2][2], Cker5[r4][1], 
 Cker5[r4][2], Cker5[p2^2][1], Cker5[p2^2][2], Cker5[p4][1], Cker5[p4][2], 
 Cker5[p2*r2][1], Cker5[p2*r2][2], Cker5[r2p2][1], Cker5[r2p2][2], 
 Cker5[r2*r3][1], Cker5[r3p][1], Cker5[r3p][2], Cker5[r5][1], 
 Cker5[p2*rp][1], Cker5[p2*rp][2], Cker5[r2*rp][1], Cker5[r2*rp][2], 
 Cker5[rp^2][1], Cker5[rp^2][2], Cker5[rp3][1], Cker5[rp3][2], 
 Cker5[rprp][1], Cker5[rprp][2], Cker5[p3*\[Delta]][1], 
 Cker5[p3*\[Delta]][2], Cker5[r2^2*\[Delta]][1], Cker5[r2p*\[Delta]][1], 
 Cker5[r2p*\[Delta]][2], Cker5[r4*\[Delta]][1], Cker5[rp2*\[Delta]][1], 
 Cker5[rp2*\[Delta]][2], Cker5[p2*\[Delta]^2][1], Cker5[p2*\[Delta]^2][2], 
 Cker5[r3*\[Delta]^2][1], Cker5[rp*\[Delta]^2][1], Cker5[rp*\[Delta]^2][2], 
 Cker5[r2*\[Delta]^3][1], Cker5[\[Delta]^5][1], Cker5[p3*\[Theta]][1], 
 Cker5[p3*\[Theta]][2], Cker5[r2p*\[Theta]][1], Cker5[r2p*\[Theta]][2], 
 Cker5[r3*\[Theta]][1], Cker5[r3*\[Theta]][2], Cker5[rp2*\[Theta]][1], 
 Cker5[rp2*\[Theta]][2], Cker5[p2*\[Delta]*\[Theta]][1], 
 Cker5[p2*\[Delta]*\[Theta]][2], Cker5[r2*\[Delta]*\[Theta]][1], 
 Cker5[r2*\[Delta]*\[Theta]][2], Cker5[rp*\[Delta]*\[Theta]][1], 
 Cker5[rp*\[Delta]*\[Theta]][2], Cker5[\[Delta]^3*\[Theta]][1], 
 Cker5[\[Delta]^3*\[Theta]][2], Cker5[p2*\[Theta]^2][1], 
 Cker5[p2*\[Theta]^2][2], Cker5[r2*\[Theta]^2][1], Cker5[r2*\[Theta]^2][2], 
 Cker5[rp*\[Theta]^2][1], Cker5[rp*\[Theta]^2][2], 
 Cker5[\[Delta]^2*\[Theta]^2][1], Cker5[\[Delta]^2*\[Theta]^2][2], 
 Cker5[\[Delta]*\[Theta]^3][1], Cker5[\[Delta]*\[Theta]^3][2], 
 Cker5[\[Theta]^4][1], Cker5[\[Theta]^4][2]}


==> anc/DegenEqs1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-Cker1[\[Delta]][1] + Cker1[\[Theta]][1] == 0}


==> anc/DegenEqs2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-Cker2[\[Delta]][1] + Cker2[\[Theta]][1] == 0, 
 (-4*Cker2[r2][1])/7 - (3*Cker2[\[Delta]^2][1])/7 + Cker2[\[Theta]][2] == 0, 
 (-2*Cker2[r2][1])/7 + Cker2[\[Delta]][2] - (5*Cker2[\[Delta]^2][1])/7 == 0, 
 -Cker2[\[Delta]^2][1] + Cker2[\[Theta]^2][1] == 0, 
 -Cker2[\[Delta]^2][1] + Cker2[\[Delta]*\[Theta]][1] == 0, 
 Cker2[p2][1] - Cker2[r2][1] == 0, -Cker2[r2][1] + Cker2[rp][1] == 0}


==> anc/DegenEqs3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-Cker3[\[Delta]][1] + Cker3[\[Theta]][1] == 0, 
 (-4*Cker3[r2][1])/7 - (3*Cker3[\[Delta]^2][1])/7 + Cker3[\[Theta]][2] == 0, 
 -1/5*Cker3[r2][2] - (4*Cker3[r3][1])/15 - Cker3[r2*\[Delta]][1]/7 - 
   (4*Cker3[\[Delta]^3][1])/21 + Cker3[\[Theta]][3] == 0, 
 (-2*Cker3[r2][1])/7 + Cker3[\[Delta]][2] - (5*Cker3[\[Delta]^2][1])/7 == 0, 
 -1/15*Cker3[r2][2] - (4*Cker3[r3][1])/45 + Cker3[\[Delta]][3] - 
   Cker3[r2*\[Delta]][1]/3 - (4*Cker3[\[Delta]^3][1])/9 == 0, 
 -Cker3[\[Delta]^2][1] + Cker3[\[Theta]^2][1] == 0, 
 (-8*Cker3[r2*\[Delta]][1])/7 - (6*Cker3[\[Delta]^3][1])/7 + 
   Cker3[\[Theta]^2][2] == 0, 
 -Cker3[\[Delta]^2][1] + Cker3[\[Delta]*\[Theta]][1] == 0, 
 (-6*Cker3[r2*\[Delta]][1])/7 - (8*Cker3[\[Delta]^3][1])/7 + 
   Cker3[\[Delta]*\[Theta]][2] == 0, 
 (-4*Cker3[r2*\[Delta]][1])/7 + Cker3[\[Delta]^2][2] - 
   (10*Cker3[\[Delta]^3][1])/7 == 0, Cker3[p2][1] - Cker3[r2][1] == 0, 
 Cker3[p2][2] - (3*Cker3[r2][2])/5 - (4*Cker3[r3][1])/5 == 0, 
 -Cker3[r2][1] + Cker3[rp][1] == 0, 
 (-4*Cker3[r2][2])/5 - (2*Cker3[r3][1])/5 + Cker3[rp][2] == 0, 
 -Cker3[\[Delta]^3][1] + Cker3[\[Theta]^3][1] == 0, 
 -Cker3[\[Delta]^3][1] + Cker3[\[Delta]*\[Theta]^2][1] == 0, 
 -Cker3[\[Delta]^3][1] + Cker3[\[Delta]^2*\[Theta]][1] == 0, 
 -Cker3[r2*\[Delta]][1] + Cker3[p2*\[Theta]][1] == 0, 
 Cker3[p2*\[Delta]][1] - Cker3[r2*\[Delta]][1] == 0, 
 -Cker3[r2*\[Delta]][1] + Cker3[rp*\[Theta]][1] == 0, 
 -Cker3[r2*\[Delta]][1] + Cker3[rp*\[Delta]][1] == 0, 
 -Cker3[r2*\[Delta]][1] + Cker3[r2*\[Theta]][1] == 0, 
 Cker3[p3][1] - Cker3[r3][1] == 0, -Cker3[r3][1] + Cker3[rp2][1] == 0, 
 Cker3[r2p][1] - Cker3[r3][1] == 0}


==> anc/DegenEqs4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-Cker4[\[Delta]][1] + Cker4[\[Theta]][1] == 0, 
 (-4*Cker4[r2][1])/7 - (3*Cker4[\[Delta]^2][1])/7 + Cker4[\[Theta]][2] == 0, 
 -1/5*Cker4[r2][2] - (4*Cker4[r3][1])/15 - Cker4[r2*\[Delta]][1]/7 - 
   (4*Cker4[\[Delta]^3][1])/21 + Cker4[\[Theta]][3] == 0, 
 (2011*Cker4[r2^2][1])/8085 - (16*Cker4[r3][2])/275 - 
   (2314*Cker4[r4][1])/3675 - (8*Cker4[rp][3])/55 - 
   (4*Cker4[r2*\[Delta]][2])/165 + (5272*Cker4[r3*\[Delta]][1])/8085 - 
   (950*Cker4[r2*\[Delta]^2][1])/1617 + Cker4[\[Theta]][4] == 0, 
 (-2*Cker4[r2][1])/7 + Cker4[\[Delta]][2] - (5*Cker4[\[Delta]^2][1])/7 == 0, 
 -1/15*Cker4[r2][2] - (4*Cker4[r3][1])/45 + Cker4[\[Delta]][3] - 
   Cker4[r2*\[Delta]][1]/3 - (4*Cker4[\[Delta]^3][1])/9 == 0, 
 (2011*Cker4[r2^2][1])/2695 - (4*Cker4[r3][2])/275 - 
   (1922*Cker4[r4][1])/1225 - (2*Cker4[rp][3])/55 + Cker4[\[Delta]][4] - 
   (4*Cker4[r2*\[Delta]][2])/55 + (5272*Cker4[r3*\[Delta]][1])/2695 - 
   (950*Cker4[r2*\[Delta]^2][1])/539 == 0, 
 -Cker4[\[Delta]^2][1] + Cker4[\[Theta]^2][1] == 0, 
 (-8*Cker4[r2*\[Delta]][1])/7 - (6*Cker4[\[Delta]^3][1])/7 + 
   Cker4[\[Theta]^2][2] == 0, 
 (363*Cker4[r2^2][1])/245 - (166*Cker4[r4][1])/49 - 
   (2*Cker4[r2*\[Delta]][2])/5 + (976*Cker4[r3*\[Delta]][1])/245 - 
   (190*Cker4[r2*\[Delta]^2][1])/49 + Cker4[\[Theta]^2][3] == 0, 
 -Cker4[\[Delta]^2][1] + Cker4[\[Delta]*\[Theta]][1] == 0, 
 (-6*Cker4[r2*\[Delta]][1])/7 - (8*Cker4[\[Delta]^3][1])/7 + 
   Cker4[\[Delta]*\[Theta]][2] == 0, 
 (2011*Cker4[r2^2][1])/735 - (830*Cker4[r4][1])/147 - 
   (4*Cker4[r2*\[Delta]][2])/15 + (5272*Cker4[r3*\[Delta]][1])/735 - 
   (950*Cker4[r2*\[Delta]^2][1])/147 + Cker4[\[Delta]*\[Theta]][3] == 0, 
 (-4*Cker4[r2*\[Delta]][1])/7 + Cker4[\[Delta]^2][2] - 
   (10*Cker4[\[Delta]^3][1])/7 == 0, 
 (3053*Cker4[r2^2][1])/735 - (1234*Cker4[r4][1])/147 - 
   (2*Cker4[r2*\[Delta]][2])/15 + (8096*Cker4[r3*\[Delta]][1])/735 + 
   Cker4[\[Delta]^2][3] - (1378*Cker4[r2*\[Delta]^2][1])/147 == 0, 
 Cker4[p2][1] - Cker4[r2][1] == 0, 
 Cker4[p2][2] - (3*Cker4[r2][2])/5 - (4*Cker4[r3][1])/5 == 0, 
 Cker4[p2][3] - (6*Cker4[r3][2])/25 - (12*Cker4[r4][1])/25 - 
   (3*Cker4[rp][3])/5 == 0, -Cker4[r2][1] + Cker4[rp][1] == 0, 
 (-4*Cker4[r2][2])/5 - (2*Cker4[r3][1])/5 + Cker4[rp][2] == 0, 
 -Cker4[\[Delta]^3][1] + Cker4[\[Theta]^3][1] == 0, 
 (27*Cker4[r2^2][1])/7 - (54*Cker4[r4][1])/7 + (72*Cker4[r3*\[Delta]][1])/7 - 
   (66*Cker4[r2*\[Delta]^2][1])/7 + Cker4[\[Theta]^3][2] == 0, 
 -Cker4[\[Delta]^3][1] + Cker4[\[Delta]*\[Theta]^2][1] == 0, 
 (33*Cker4[r2^2][1])/7 - (66*Cker4[r4][1])/7 + (88*Cker4[r3*\[Delta]][1])/7 - 
   (76*Cker4[r2*\[Delta]^2][1])/7 + Cker4[\[Delta]*\[Theta]^2][2] == 0, 
 -Cker4[\[Delta]^3][1] + Cker4[\[Delta]^2*\[Theta]][1] == 0, 
 (39*Cker4[r2^2][1])/7 - (78*Cker4[r4][1])/7 + (104*Cker4[r3*\[Delta]][1])/
    7 - (86*Cker4[r2*\[Delta]^2][1])/7 + Cker4[\[Delta]^2*\[Theta]][2] == 0, 
 (45*Cker4[r2^2][1])/7 - (90*Cker4[r4][1])/7 + (120*Cker4[r3*\[Delta]][1])/
    7 - (96*Cker4[r2*\[Delta]^2][1])/7 + Cker4[\[Delta]^3][2] == 0, 
 -Cker4[r2*\[Delta]][1] + Cker4[p2*\[Theta]][1] == 0, 
 (-2*Cker4[r2^2][1])/5 - (3*Cker4[r2*\[Delta]][2])/5 - 
   (4*Cker4[r3*\[Delta]][1])/5 + Cker4[p2*\[Theta]][2] == 0, 
 Cker4[p2*\[Delta]][1] - Cker4[r2*\[Delta]][1] == 0, 
 (-4*Cker4[r2^2][1])/35 + Cker4[p2*\[Delta]][2] - 
   (3*Cker4[r2*\[Delta]][2])/5 - (4*Cker4[r3*\[Delta]][1])/5 - 
   (2*Cker4[r2*\[Delta]^2][1])/7 == 0, 
 -Cker4[r2*\[Delta]][1] + Cker4[rp*\[Theta]][1] == 0, 
 (-12*Cker4[r2^2][1])/35 - (4*Cker4[r2*\[Delta]][2])/5 - 
   (2*Cker4[r3*\[Delta]][1])/5 + Cker4[r2*\[Delta]^2][1]/7 + 
   Cker4[rp*\[Theta]][2] == 0, 
 -Cker4[r2*\[Delta]][1] + Cker4[rp*\[Delta]][1] == 0, 
 (-2*Cker4[r2^2][1])/35 - (4*Cker4[r2*\[Delta]][2])/5 - 
   (2*Cker4[r3*\[Delta]][1])/5 + Cker4[rp*\[Delta]][2] - 
   Cker4[r2*\[Delta]^2][1]/7 == 0, 
 -Cker4[r2*\[Delta]][1] + Cker4[r2*\[Theta]][1] == 0, 
 (-2*Cker4[r2^2][1])/7 - Cker4[r2*\[Delta]][2] + (2*Cker4[r2*\[Delta]^2][1])/
    7 + Cker4[r2*\[Theta]][2] == 0, Cker4[p3][1] - Cker4[r3][1] == 0, 
 Cker4[p3][2] - (3*Cker4[r3][2])/5 - (6*Cker4[r4][1])/5 == 0, 
 -Cker4[r3][1] + Cker4[rp2][1] == 0, 
 (-11*Cker4[r3][2])/15 - (4*Cker4[r4][1])/5 + Cker4[rp2][2] == 0, 
 Cker4[r2p][1] - Cker4[r3][1] == 0, 
 Cker4[r2p][2] - (13*Cker4[r3][2])/15 - (2*Cker4[r4][1])/5 == 0, 
 3*Cker4[r2^2][1] - 6*Cker4[r4][1] + 8*Cker4[r3*\[Delta]][1] - 
   6*Cker4[r2*\[Delta]^2][1] + Cker4[\[Theta]^4][1] == 0, 
 3*Cker4[r2^2][1] - 6*Cker4[r4][1] + 8*Cker4[r3*\[Delta]][1] - 
   6*Cker4[r2*\[Delta]^2][1] + Cker4[\[Delta]*\[Theta]^3][1] == 0, 
 3*Cker4[r2^2][1] - 6*Cker4[r4][1] + 8*Cker4[r3*\[Delta]][1] - 
   6*Cker4[r2*\[Delta]^2][1] + Cker4[\[Delta]^2*\[Theta]^2][1] == 0, 
 3*Cker4[r2^2][1] - 6*Cker4[r4][1] + 8*Cker4[r3*\[Delta]][1] - 
   6*Cker4[r2*\[Delta]^2][1] + Cker4[\[Delta]^3*\[Theta]][1] == 0, 
 3*Cker4[r2^2][1] - 6*Cker4[r4][1] + 8*Cker4[r3*\[Delta]][1] - 
   6*Cker4[r2*\[Delta]^2][1] + Cker4[\[Delta]^4][1] == 0, 
 -Cker4[r2*\[Delta]^2][1] + Cker4[p2*\[Theta]^2][1] == 0, 
 -Cker4[r2*\[Delta]^2][1] + Cker4[p2*\[Delta]*\[Theta]][1] == 0, 
 Cker4[p2*\[Delta]^2][1] - Cker4[r2*\[Delta]^2][1] == 0, 
 Cker4[p2^2][1] - Cker4[r2^2][1] == 0, 
 -Cker4[r2*\[Delta]^2][1] + Cker4[rp*\[Theta]^2][1] == 0, 
 -Cker4[r2*\[Delta]^2][1] + Cker4[rp*\[Delta]*\[Theta]][1] == 0, 
 -Cker4[r2*\[Delta]^2][1] + Cker4[rp*\[Delta]^2][1] == 0, 
 -Cker4[r2^2][1] + Cker4[p2*rp][1] == 0, -Cker4[r2^2][1] + Cker4[rp^2][1] == 
  0, -Cker4[r2*\[Delta]^2][1] + Cker4[r2*\[Theta]^2][1] == 0, 
 -Cker4[r2*\[Delta]^2][1] + Cker4[r2*\[Delta]*\[Theta]][1] == 0, 
 Cker4[p2*r2][1] - Cker4[r2^2][1] == 0, -Cker4[r2^2][1] + Cker4[r2*rp][1] == 
  0, -Cker4[r3*\[Delta]][1] + Cker4[p3*\[Theta]][1] == 0, 
 Cker4[p3*\[Delta]][1] - Cker4[r3*\[Delta]][1] == 0, 
 -Cker4[r3*\[Delta]][1] + Cker4[rp2*\[Theta]][1] == 0, 
 -Cker4[r3*\[Delta]][1] + Cker4[rp2*\[Delta]][1] == 0, 
 -Cker4[r3*\[Delta]][1] + Cker4[r2p*\[Theta]][1] == 0, 
 Cker4[r2p*\[Delta]][1] - Cker4[r3*\[Delta]][1] == 0, 
 -Cker4[r3*\[Delta]][1] + Cker4[r3*\[Theta]][1] == 0, 
 Cker4[p4][1] - Cker4[r4][1] == 0, -Cker4[r4][1] + Cker4[rp3][1] == 0, 
 Cker4[r2p2][1] - Cker4[r4][1] == 0, -Cker4[r4][1] + Cker4[rprp][1] == 0, 
 Cker4[r3p][1] - Cker4[r4][1] == 0}


==> anc/DegenEqs5.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Cker5[\[Delta]][1] - Cker5[\[Theta]][1] == 0, 
 (-2*Cker5[p2][1])/7 + Cker5[\[Delta]][2] - (5*Cker5[\[Theta]^2][1])/7 == 0, 
 -1/9*Cker5[p2][2] + Cker5[\[Delta]][3] - Cker5[p2*\[Theta]][1]/3 - 
   (4*Cker5[\[Theta]^3][1])/9 == 0, 
 (-2*Cker5[p2][3])/33 + (80*Cker5[rprp][1])/1617 + Cker5[\[Delta]][4] - 
   (4*Cker5[p2*\[Theta]][2])/33 - (320*Cker5[rp2*\[Theta]][1])/4851 - 
   (40*Cker5[rp*\[Theta]^2][1])/231 - (1285*Cker5[\[Theta]^4][1])/4851 == 0, 
 -1/26*Cker5[p2][4] + (5*Cker5[rprp][2])/273 + Cker5[\[Delta]][5] - 
   (5*Cker5[p2*\[Theta]][3])/78 - (535*Cker5[r3*\[Theta]][2])/6552 + 
   (185*Cker5[rp2*\[Theta]][2])/2184 - (1135*Cker5[rp*\[Delta]*\[Theta]][2])/
    6552 + (20*Cker5[r2*\[Theta]^2][2])/63 - (1675*Cker5[rp*\[Theta]^2][2])/
    6552 - (389*Cker5[\[Delta]*\[Theta]^3][2])/936 + 
   (2557*Cker5[\[Theta]^4][2])/6552 == 0, 
 (-4*Cker5[p2][1])/7 + Cker5[\[Theta]][2] - (3*Cker5[\[Theta]^2][1])/7 == 0, 
 -1/3*Cker5[p2][2] + Cker5[\[Theta]][3] - Cker5[p2*\[Theta]][1]/7 - 
   (4*Cker5[\[Theta]^3][1])/21 == 0, 
 (-8*Cker5[p2][3])/33 + (80*Cker5[rprp][1])/4851 + Cker5[\[Theta]][4] - 
   (4*Cker5[p2*\[Theta]][2])/99 - (320*Cker5[rp2*\[Theta]][1])/14553 - 
   (40*Cker5[rp*\[Theta]^2][1])/693 - (1285*Cker5[\[Theta]^4][1])/14553 == 0, 
 (-5*Cker5[p2][4])/26 + (5*Cker5[rprp][2])/1001 + Cker5[\[Theta]][5] - 
   (5*Cker5[p2*\[Theta]][3])/286 - (535*Cker5[r3*\[Theta]][2])/24024 + 
   (185*Cker5[rp2*\[Theta]][2])/8008 - (1135*Cker5[rp*\[Delta]*\[Theta]][2])/
    24024 + (20*Cker5[r2*\[Theta]^2][2])/231 - (1675*Cker5[rp*\[Theta]^2][2])/
    24024 - (389*Cker5[\[Delta]*\[Theta]^3][2])/3432 + 
   (2557*Cker5[\[Theta]^4][2])/24024 == 0, 
 Cker5[\[Delta]^2][1] - Cker5[\[Theta]^2][1] == 0, 
 Cker5[\[Delta]^2][2] - (4*Cker5[p2*\[Theta]][1])/7 - 
   (10*Cker5[\[Theta]^3][1])/7 == 0, 
 (40*Cker5[rprp][1])/441 + Cker5[\[Delta]^2][3] - 
   (2*Cker5[p2*\[Theta]][2])/9 - (160*Cker5[rp2*\[Theta]][1])/1323 - 
   (8*Cker5[rp*\[Theta]^2][1])/9 - (1871*Cker5[\[Theta]^4][1])/1323 == 0, 
 (8*Cker5[rprp][2])/231 + Cker5[\[Delta]^2][4] - (4*Cker5[p2*\[Theta]][3])/
    33 - (107*Cker5[r3*\[Theta]][2])/693 + (37*Cker5[rp2*\[Theta]][2])/231 - 
   (149*Cker5[rp*\[Delta]*\[Theta]][2])/231 + (190*Cker5[r2*\[Theta]^2][2])/
    231 - (47*Cker5[rp*\[Theta]^2][2])/77 - 
   (370*Cker5[\[Delta]*\[Theta]^3][2])/231 + (815*Cker5[\[Theta]^4][2])/
    693 == 0, Cker5[\[Delta]*\[Theta]][1] - Cker5[\[Theta]^2][1] == 0, 
 (-6*Cker5[p2*\[Theta]][1])/7 + Cker5[\[Delta]*\[Theta]][2] - 
   (8*Cker5[\[Theta]^3][1])/7 == 0, 
 (80*Cker5[rprp][1])/441 - (4*Cker5[p2*\[Theta]][2])/9 - 
   (320*Cker5[rp2*\[Theta]][1])/1323 + Cker5[\[Delta]*\[Theta]][3] - 
   (40*Cker5[rp*\[Theta]^2][1])/63 - (1285*Cker5[\[Theta]^4][1])/1323 == 0, 
 (20*Cker5[rprp][2])/231 - (10*Cker5[p2*\[Theta]][3])/33 - 
   (535*Cker5[r3*\[Theta]][2])/1386 + (185*Cker5[rp2*\[Theta]][2])/462 + 
   Cker5[\[Delta]*\[Theta]][4] - (1135*Cker5[rp*\[Delta]*\[Theta]][2])/1386 + 
   (1040*Cker5[r2*\[Theta]^2][2])/693 - (1675*Cker5[rp*\[Theta]^2][2])/1386 - 
   (389*Cker5[\[Delta]*\[Theta]^3][2])/198 + (2557*Cker5[\[Theta]^4][2])/
    1386 == 0, (-8*Cker5[p2*\[Theta]][1])/7 + Cker5[\[Theta]^2][2] - 
   (6*Cker5[\[Theta]^3][1])/7 == 0, 
 (16*Cker5[rprp][1])/147 - (2*Cker5[p2*\[Theta]][2])/3 - 
   (64*Cker5[rp2*\[Theta]][1])/441 + Cker5[\[Theta]^2][3] - 
   (8*Cker5[rp*\[Theta]^2][1])/21 - (257*Cker5[\[Theta]^4][1])/441 == 0, 
 (10*Cker5[rprp][2])/231 - (16*Cker5[p2*\[Theta]][3])/33 - 
   (535*Cker5[r3*\[Theta]][2])/2772 + (185*Cker5[rp2*\[Theta]][2])/924 - 
   (1135*Cker5[rp*\[Delta]*\[Theta]][2])/2772 + Cker5[\[Theta]^2][4] + 
   (520*Cker5[r2*\[Theta]^2][2])/693 - (1675*Cker5[rp*\[Theta]^2][2])/2772 - 
   (389*Cker5[\[Delta]*\[Theta]^3][2])/396 + (2557*Cker5[\[Theta]^4][2])/
    2772 == 0, -Cker5[p2][1] + Cker5[r2][1] == 0, 
 (-5*Cker5[p2][2])/3 + (4*Cker5[p3][1])/3 + Cker5[r2][2] == 0, 
 -Cker5[p2][1] + Cker5[rp][1] == 0, 
 (-4*Cker5[p2][2])/3 + (2*Cker5[p3][1])/3 + Cker5[rp][2] == 0, 
 (-5*Cker5[p2][3])/3 + (2*Cker5[p3][2])/3 + Cker5[rp][3] == 0, 
 -2*Cker5[p2][4] + (2*Cker5[p3][3])/3 + Cker5[rp][4] == 0, 
 Cker5[\[Delta]^3][1] - Cker5[\[Theta]^3][1] == 0, 
 Cker5[\[Delta]^3][2] - (6*Cker5[rp*\[Theta]^2][1])/7 - 
   (15*Cker5[\[Theta]^4][1])/7 == 0, 
 Cker5[\[Delta]^3][3] - (10*Cker5[rp*\[Delta]*\[Theta]][2])/21 + 
   Cker5[r2*\[Theta]^2][2]/3 - (4*Cker5[rp*\[Theta]^2][2])/21 - 
   (127*Cker5[\[Delta]*\[Theta]^3][2])/42 + (13*Cker5[\[Theta]^4][2])/7 == 0, 
 Cker5[\[Delta]^2*\[Theta]][1] - Cker5[\[Theta]^3][1] == 0, 
 Cker5[\[Delta]^2*\[Theta]][2] - (8*Cker5[rp*\[Theta]^2][1])/7 - 
   (13*Cker5[\[Theta]^4][1])/7 == 0, 
 (-50*Cker5[rp*\[Delta]*\[Theta]][2])/63 + Cker5[\[Delta]^2*\[Theta]][3] + 
   (5*Cker5[r2*\[Theta]^2][2])/9 - (20*Cker5[rp*\[Theta]^2][2])/63 - 
   (257*Cker5[\[Delta]*\[Theta]^3][2])/126 + (23*Cker5[\[Theta]^4][2])/21 == 
  0, Cker5[\[Delta]*\[Theta]^2][1] - Cker5[\[Theta]^3][1] == 0, 
 (-10*Cker5[rp*\[Theta]^2][1])/7 + Cker5[\[Delta]*\[Theta]^2][2] - 
   (11*Cker5[\[Theta]^4][1])/7 == 0, 
 (-52*Cker5[rp*\[Delta]*\[Theta]][2])/63 + (7*Cker5[r2*\[Theta]^2][2])/9 - 
   (46*Cker5[rp*\[Theta]^2][2])/63 + Cker5[\[Delta]*\[Theta]^2][3] - 
   (169*Cker5[\[Delta]*\[Theta]^3][2])/126 + (13*Cker5[\[Theta]^4][2])/21 == 
  0, (-12*Cker5[rp*\[Theta]^2][1])/7 + Cker5[\[Theta]^3][2] - 
   (9*Cker5[\[Theta]^4][1])/7 == 0, 
 (-4*Cker5[rp*\[Delta]*\[Theta]][2])/7 + Cker5[r2*\[Theta]^2][2] - 
   (10*Cker5[rp*\[Theta]^2][2])/7 + Cker5[\[Theta]^3][3] - 
   (13*Cker5[\[Delta]*\[Theta]^3][2])/14 + (3*Cker5[\[Theta]^4][2])/7 == 0, 
 -Cker5[p3][1] + Cker5[r3][1] == 0, 
 (-5*Cker5[p3][2])/3 + Cker5[r3][2] + 2*Cker5[rprp][1] == 0, 
 (10*Cker5[p3][3])/3 - 3*Cker5[r2p][3] + Cker5[r3][3] - 
   (3*Cker5[rprp][2])/2 + (385*Cker5[r3*\[Theta]][2])/48 - 
   (175*Cker5[rp2*\[Theta]][2])/16 + (115*Cker5[rp*\[Delta]*\[Theta]][2])/
    16 - (45*Cker5[r2*\[Theta]^2][2])/2 + (335*Cker5[rp*\[Theta]^2][2])/16 + 
   (371*Cker5[\[Delta]*\[Theta]^3][2])/16 - (1267*Cker5[\[Theta]^4][2])/48 == 
  0, -Cker5[p3][1] + Cker5[r2p][1] == 0, 
 (-13*Cker5[p3][2])/9 + Cker5[r2p][2] + (4*Cker5[rprp][1])/3 == 0, 
 -Cker5[p3][1] + Cker5[rp2][1] == 0, 
 (-11*Cker5[p3][2])/9 + Cker5[rp2][2] + (2*Cker5[rprp][1])/3 == 0, 
 (-13*Cker5[p3][3])/9 + Cker5[rp2][3] + Cker5[rprp][2]/2 - 
   (385*Cker5[r3*\[Theta]][2])/144 + (175*Cker5[rp2*\[Theta]][2])/48 - 
   (115*Cker5[rp*\[Delta]*\[Theta]][2])/48 + (15*Cker5[r2*\[Theta]^2][2])/2 - 
   (335*Cker5[rp*\[Theta]^2][2])/48 - (371*Cker5[\[Delta]*\[Theta]^3][2])/
    48 + (1267*Cker5[\[Theta]^4][2])/144 == 0, 
 Cker5[r2*\[Delta]][1] - Cker5[p2*\[Theta]][1] == 0, 
 (4*Cker5[rprp][1])/3 + Cker5[r2*\[Delta]][2] - (5*Cker5[p2*\[Theta]][2])/3 - 
   (4*Cker5[rp2*\[Theta]][1])/9 + (4*Cker5[rp*\[Theta]^2][1])/3 - 
   (2*Cker5[\[Theta]^4][1])/9 == 0, 
 (11*Cker5[rprp][2])/21 + Cker5[r2*\[Delta]][3] - Cker5[r2*\[Theta]][3] - 
   (253*Cker5[r3*\[Theta]][2])/504 - (13*Cker5[rp2*\[Theta]][2])/168 - 
   (293*Cker5[rp*\[Delta]*\[Theta]][2])/504 + (61*Cker5[r2*\[Theta]^2][2])/
    63 - (233*Cker5[rp*\[Theta]^2][2])/504 - 
   (853*Cker5[\[Delta]*\[Theta]^3][2])/504 + (919*Cker5[\[Theta]^4][2])/
    504 == 0, Cker5[rp*\[Delta]][1] - Cker5[p2*\[Theta]][1] == 0, 
 (20*Cker5[rprp][1])/21 + Cker5[rp*\[Delta]][2] - 
   (4*Cker5[p2*\[Theta]][2])/3 - (38*Cker5[rp2*\[Theta]][1])/63 + 
   (17*Cker5[rp*\[Theta]^2][1])/21 - (10*Cker5[\[Theta]^4][1])/63 == 0, 
 (16*Cker5[rprp][2])/21 + Cker5[rp*\[Delta]][3] - 
   (5*Cker5[p2*\[Theta]][3])/3 - (709*Cker5[r3*\[Theta]][2])/252 + 
   (275*Cker5[rp2*\[Theta]][2])/84 - (677*Cker5[rp*\[Delta]*\[Theta]][2])/
    252 + (461*Cker5[r2*\[Theta]^2][2])/63 - (1481*Cker5[rp*\[Theta]^2][2])/
    252 - (2161*Cker5[\[Delta]*\[Theta]^3][2])/252 + 
   (2419*Cker5[\[Theta]^4][2])/252 == 0, 
 Cker5[p2*\[Delta]][1] - Cker5[p2*\[Theta]][1] == 0, 
 (4*Cker5[rprp][1])/7 + Cker5[p2*\[Delta]][2] - Cker5[p2*\[Theta]][2] - 
   (16*Cker5[rp2*\[Theta]][1])/21 + (2*Cker5[rp*\[Theta]^2][1])/7 - 
   (2*Cker5[\[Theta]^4][1])/21 == 0, 
 (8*Cker5[rprp][2])/21 + Cker5[p2*\[Delta]][3] - Cker5[p2*\[Theta]][3] - 
   (107*Cker5[r3*\[Theta]][2])/63 + (37*Cker5[rp2*\[Theta]][2])/21 - 
   (145*Cker5[rp*\[Delta]*\[Theta]][2])/63 + (346*Cker5[r2*\[Theta]^2][2])/
    63 - (277*Cker5[rp*\[Theta]^2][2])/63 - 
   (383*Cker5[\[Delta]*\[Theta]^3][2])/63 + (431*Cker5[\[Theta]^4][2])/63 == 
  0, -Cker5[p2*\[Theta]][1] + Cker5[r2*\[Theta]][1] == 0, 
 (16*Cker5[rprp][1])/21 - (5*Cker5[p2*\[Theta]][2])/3 + 
   Cker5[r2*\[Theta]][2] + (20*Cker5[rp2*\[Theta]][1])/63 + 
   (22*Cker5[rp*\[Theta]^2][1])/21 - (8*Cker5[\[Theta]^4][1])/63 == 0, 
 -Cker5[p2*\[Theta]][1] + Cker5[rp*\[Theta]][1] == 0, 
 (8*Cker5[rprp][1])/21 - (4*Cker5[p2*\[Theta]][2])/3 + 
   Cker5[rp*\[Theta]][2] + (10*Cker5[rp2*\[Theta]][1])/63 + 
   (11*Cker5[rp*\[Theta]^2][1])/21 - (4*Cker5[\[Theta]^4][1])/63 == 0, 
 (13*Cker5[rprp][2])/42 - (5*Cker5[p2*\[Theta]][3])/3 - 
   (1727*Cker5[r3*\[Theta]][2])/1008 + Cker5[rp*\[Theta]][3] + 
   (817*Cker5[rp2*\[Theta]][2])/336 - (1255*Cker5[rp*\[Delta]*\[Theta]][2])/
    1008 + (515*Cker5[r2*\[Theta]^2][2])/126 - (3475*Cker5[rp*\[Theta]^2][2])/
    1008 - (4727*Cker5[\[Delta]*\[Theta]^3][2])/1008 + 
   (5309*Cker5[\[Theta]^4][2])/1008 == 0, 
 Cker5[\[Delta]^4][1] - Cker5[\[Theta]^4][1] == 0, 
 Cker5[\[Delta]^4][2] - 4*Cker5[\[Delta]*\[Theta]^3][2] + 
   3*Cker5[\[Theta]^4][2] == 0, 
 Cker5[r3*\[Delta]][1] - Cker5[rp2*\[Theta]][1] == 0, 
 Cker5[r3*\[Delta]][2] - (19*Cker5[r3*\[Theta]][2])/8 + 
   (15*Cker5[rp2*\[Theta]][2])/8 - (19*Cker5[rp*\[Delta]*\[Theta]][2])/8 + 
   5*Cker5[r2*\[Theta]^2][2] - (31*Cker5[rp*\[Theta]^2][2])/8 - 
   (43*Cker5[\[Delta]*\[Theta]^3][2])/8 + (49*Cker5[\[Theta]^4][2])/8 == 0, 
 Cker5[r2*\[Delta]^2][1] - Cker5[rp*\[Theta]^2][1] == 0, 
 Cker5[r2*\[Delta]^2][2] - 2*Cker5[rp*\[Delta]*\[Theta]][2] - 
   Cker5[r2*\[Theta]^2][2] + 2*Cker5[rp*\[Theta]^2][2] == 0, 
 Cker5[r2^2][1] - 2*Cker5[rprp][1] + (8*Cker5[rp2*\[Theta]][1])/3 - 
   2*Cker5[rp*\[Theta]^2][1] + Cker5[\[Theta]^4][1]/3 == 0, 
 Cker5[r2^2][2] - (5*Cker5[rprp][2])/2 - (27*Cker5[r3*\[Theta]][2])/16 + 
   (95*Cker5[rp2*\[Theta]][2])/16 - (233*Cker5[rp*\[Delta]*\[Theta]][2])/48 + 
   (43*Cker5[r2*\[Theta]^2][2])/6 - (317*Cker5[rp*\[Theta]^2][2])/48 - 
   (361*Cker5[\[Delta]*\[Theta]^3][2])/48 + (145*Cker5[\[Theta]^4][2])/16 == 
  0, Cker5[r4][1] - Cker5[rprp][1] == 0, 
 Cker5[r4][2] - (5*Cker5[rprp][2])/4 - (385*Cker5[r3*\[Theta]][2])/96 + 
   (175*Cker5[rp2*\[Theta]][2])/32 - (115*Cker5[rp*\[Delta]*\[Theta]][2])/
    32 + (45*Cker5[r2*\[Theta]^2][2])/4 - (335*Cker5[rp*\[Theta]^2][2])/32 - 
   (371*Cker5[\[Delta]*\[Theta]^3][2])/32 + (1267*Cker5[\[Theta]^4][2])/96 == 
  0, Cker5[p2^2][1] - 2*Cker5[rprp][1] + (8*Cker5[rp2*\[Theta]][1])/3 - 
   2*Cker5[rp*\[Theta]^2][1] + Cker5[\[Theta]^4][1]/3 == 0, 
 Cker5[p2^2][2] - (3*Cker5[rprp][2])/2 + (107*Cker5[r3*\[Theta]][2])/16 - 
   (111*Cker5[rp2*\[Theta]][2])/16 + (115*Cker5[rp*\[Delta]*\[Theta]][2])/
    16 - (41*Cker5[r2*\[Theta]^2][2])/2 + (271*Cker5[rp*\[Theta]^2][2])/16 + 
   (371*Cker5[\[Delta]*\[Theta]^3][2])/16 - (417*Cker5[\[Theta]^4][2])/16 == 
  0, Cker5[p4][1] - Cker5[rprp][1] == 0, 
 Cker5[p4][2] - (3*Cker5[rprp][2])/4 + (385*Cker5[r3*\[Theta]][2])/96 - 
   (175*Cker5[rp2*\[Theta]][2])/32 + (115*Cker5[rp*\[Delta]*\[Theta]][2])/
    32 - (45*Cker5[r2*\[Theta]^2][2])/4 + (335*Cker5[rp*\[Theta]^2][2])/32 + 
   (371*Cker5[\[Delta]*\[Theta]^3][2])/32 - (1267*Cker5[\[Theta]^4][2])/96 == 
  0, Cker5[p2*r2][1] - 2*Cker5[rprp][1] + (8*Cker5[rp2*\[Theta]][1])/3 - 
   2*Cker5[rp*\[Theta]^2][1] + Cker5[\[Theta]^4][1]/3 == 0, 
 Cker5[p2*r2][2] - 2*Cker5[rprp][2] + (5*Cker5[r3*\[Theta]][2])/2 - 
   Cker5[rp2*\[Theta]][2]/2 + (7*Cker5[rp*\[Delta]*\[Theta]][2])/6 - 
   (20*Cker5[r2*\[Theta]^2][2])/3 + (31*Cker5[rp*\[Theta]^2][2])/6 + 
   (47*Cker5[\[Delta]*\[Theta]^3][2])/6 - (17*Cker5[\[Theta]^4][2])/2 == 0, 
 Cker5[r2p2][1] - Cker5[rprp][1] == 0, Cker5[r2p2][2] - Cker5[rprp][2] == 0, 
 Cker5[r2*r3][1] + (77*Cker5[r3*\[Theta]][2])/16 - 
   (105*Cker5[rp2*\[Theta]][2])/16 + (101*Cker5[rp*\[Delta]*\[Theta]][2])/
    16 - (31*Cker5[r2*\[Theta]^2][2])/2 + (209*Cker5[rp*\[Theta]^2][2])/16 + 
   (277*Cker5[\[Delta]*\[Theta]^3][2])/16 - (315*Cker5[\[Theta]^4][2])/16 == 
  0, Cker5[r3p][1] - Cker5[rprp][1] == 0, 
 Cker5[r3p][2] - (9*Cker5[rprp][2])/8 - (385*Cker5[r3*\[Theta]][2])/192 + 
   (175*Cker5[rp2*\[Theta]][2])/64 - (115*Cker5[rp*\[Delta]*\[Theta]][2])/
    64 + (45*Cker5[r2*\[Theta]^2][2])/8 - (335*Cker5[rp*\[Theta]^2][2])/64 - 
   (371*Cker5[\[Delta]*\[Theta]^3][2])/64 + (1267*Cker5[\[Theta]^4][2])/
    192 == 0, Cker5[r5][1] + (385*Cker5[r3*\[Theta]][2])/96 - 
   (175*Cker5[rp2*\[Theta]][2])/32 + (115*Cker5[rp*\[Delta]*\[Theta]][2])/
    32 - (45*Cker5[r2*\[Theta]^2][2])/4 + (335*Cker5[rp*\[Theta]^2][2])/32 + 
   (371*Cker5[\[Delta]*\[Theta]^3][2])/32 - (1267*Cker5[\[Theta]^4][2])/96 == 
  0, Cker5[p2*rp][1] - 2*Cker5[rprp][1] + (8*Cker5[rp2*\[Theta]][1])/3 - 
   2*Cker5[rp*\[Theta]^2][1] + Cker5[\[Theta]^4][1]/3 == 0, 
 Cker5[p2*rp][2] - (7*Cker5[rprp][2])/4 + (147*Cker5[r3*\[Theta]][2])/32 - 
   (119*Cker5[rp2*\[Theta]][2])/32 + (401*Cker5[rp*\[Delta]*\[Theta]][2])/
    96 - (163*Cker5[r2*\[Theta]^2][2])/12 + (1061*Cker5[rp*\[Theta]^2][2])/
    96 + (1489*Cker5[\[Delta]*\[Theta]^3][2])/96 - 
   (553*Cker5[\[Theta]^4][2])/32 == 0, 
 Cker5[r2*rp][1] - 2*Cker5[rprp][1] + (8*Cker5[rp2*\[Theta]][1])/3 - 
   2*Cker5[rp*\[Theta]^2][1] + Cker5[\[Theta]^4][1]/3 == 0, 
 Cker5[r2*rp][2] - (9*Cker5[rprp][2])/4 + (13*Cker5[r3*\[Theta]][2])/32 + 
   (87*Cker5[rp2*\[Theta]][2])/32 - (59*Cker5[rp*\[Delta]*\[Theta]][2])/32 + 
   Cker5[r2*\[Theta]^2][2]/4 - (23*Cker5[rp*\[Theta]^2][2])/32 + 
   (5*Cker5[\[Delta]*\[Theta]^3][2])/32 + (9*Cker5[\[Theta]^4][2])/32 == 0, 
 Cker5[rp^2][1] - 2*Cker5[rprp][1] + (8*Cker5[rp2*\[Theta]][1])/3 - 
   2*Cker5[rp*\[Theta]^2][1] + Cker5[\[Theta]^4][1]/3 == 0, 
 Cker5[rp^2][2] - 2*Cker5[rprp][2] + (5*Cker5[r3*\[Theta]][2])/2 - 
   Cker5[rp2*\[Theta]][2]/2 + (7*Cker5[rp*\[Delta]*\[Theta]][2])/6 - 
   (20*Cker5[r2*\[Theta]^2][2])/3 + (31*Cker5[rp*\[Theta]^2][2])/6 + 
   (47*Cker5[\[Delta]*\[Theta]^3][2])/6 - (17*Cker5[\[Theta]^4][2])/2 == 0, 
 Cker5[rp3][1] - Cker5[rprp][1] == 0, 
 Cker5[rp3][2] - (7*Cker5[rprp][2])/8 + (385*Cker5[r3*\[Theta]][2])/192 - 
   (175*Cker5[rp2*\[Theta]][2])/64 + (115*Cker5[rp*\[Delta]*\[Theta]][2])/
    64 - (45*Cker5[r2*\[Theta]^2][2])/8 + (335*Cker5[rp*\[Theta]^2][2])/64 + 
   (371*Cker5[\[Delta]*\[Theta]^3][2])/64 - (1267*Cker5[\[Theta]^4][2])/
    192 == 0, Cker5[p3*\[Delta]][1] - Cker5[rp2*\[Theta]][1] == 0, 
 Cker5[p3*\[Delta]][2] - (7*Cker5[r3*\[Theta]][2])/8 + 
   (3*Cker5[rp2*\[Theta]][2])/8 - (19*Cker5[rp*\[Delta]*\[Theta]][2])/8 + 
   5*Cker5[r2*\[Theta]^2][2] - (31*Cker5[rp*\[Theta]^2][2])/8 - 
   (43*Cker5[\[Delta]*\[Theta]^3][2])/8 + (49*Cker5[\[Theta]^4][2])/8 == 0, 
 Cker5[r2^2*\[Delta]][1] + (7*Cker5[rp*\[Delta]*\[Theta]][2])/2 - 
   (7*Cker5[rp*\[Theta]^2][2])/2 + (3*Cker5[\[Delta]*\[Theta]^3][2])/2 - 
   (7*Cker5[\[Theta]^4][2])/4 == 0, 
 Cker5[r2p*\[Delta]][1] - Cker5[rp2*\[Theta]][1] == 0, 
 Cker5[r2p*\[Delta]][2] - (15*Cker5[r3*\[Theta]][2])/8 + 
   (11*Cker5[rp2*\[Theta]][2])/8 - (19*Cker5[rp*\[Delta]*\[Theta]][2])/8 + 
   5*Cker5[r2*\[Theta]^2][2] - (31*Cker5[rp*\[Theta]^2][2])/8 - 
   (43*Cker5[\[Delta]*\[Theta]^3][2])/8 + (49*Cker5[\[Theta]^4][2])/8 == 0, 
 Cker5[r4*\[Delta]][1] - (11*Cker5[rp*\[Delta]*\[Theta]][2])/12 + 
   (8*Cker5[r2*\[Theta]^2][2])/3 - (29*Cker5[rp*\[Theta]^2][2])/12 - 
   (37*Cker5[\[Delta]*\[Theta]^3][2])/12 + (7*Cker5[\[Theta]^4][2])/2 == 0, 
 Cker5[rp2*\[Delta]][1] - Cker5[rp2*\[Theta]][1] == 0, 
 Cker5[rp2*\[Delta]][2] - (11*Cker5[r3*\[Theta]][2])/8 + 
   (7*Cker5[rp2*\[Theta]][2])/8 - (19*Cker5[rp*\[Delta]*\[Theta]][2])/8 + 
   5*Cker5[r2*\[Theta]^2][2] - (31*Cker5[rp*\[Theta]^2][2])/8 - 
   (43*Cker5[\[Delta]*\[Theta]^3][2])/8 + (49*Cker5[\[Theta]^4][2])/8 == 0, 
 Cker5[p2*\[Delta]^2][1] - Cker5[rp*\[Theta]^2][1] == 0, 
 Cker5[p2*\[Delta]^2][2] - 2*Cker5[rp*\[Delta]*\[Theta]][2] + 
   Cker5[r2*\[Theta]^2][2] == 0, 
 Cker5[r3*\[Delta]^2][1] - 2*Cker5[rp*\[Delta]*\[Theta]][2] + 
   2*Cker5[r2*\[Theta]^2][2] - Cker5[rp*\[Theta]^2][2]/2 - 
   (3*Cker5[\[Delta]*\[Theta]^3][2])/2 + (7*Cker5[\[Theta]^4][2])/4 == 0, 
 Cker5[rp*\[Delta]^2][1] - Cker5[rp*\[Theta]^2][1] == 0, 
 Cker5[rp*\[Delta]^2][2] - 2*Cker5[rp*\[Delta]*\[Theta]][2] + 
   Cker5[rp*\[Theta]^2][2] == 0, 
 Cker5[r2*\[Delta]^3][1] + (3*Cker5[\[Delta]*\[Theta]^3][2])/2 - 
   (7*Cker5[\[Theta]^4][2])/4 == 0, 
 Cker5[\[Delta]^5][1] - 2*Cker5[\[Delta]*\[Theta]^3][2] + 
   (7*Cker5[\[Theta]^4][2])/4 == 0, 
 Cker5[p3*\[Theta]][1] - Cker5[rp2*\[Theta]][1] == 0, 
 Cker5[p3*\[Theta]][2] + Cker5[r3*\[Theta]][2]/2 - 
   (3*Cker5[rp2*\[Theta]][2])/2 == 0, 
 Cker5[r2p*\[Theta]][1] - Cker5[rp2*\[Theta]][1] == 0, 
 Cker5[r2p*\[Theta]][2] - Cker5[r3*\[Theta]][2]/2 - 
   Cker5[rp2*\[Theta]][2]/2 == 0, 
 Cker5[r3*\[Theta]][1] - Cker5[rp2*\[Theta]][1] == 0, 
 Cker5[p2*\[Delta]*\[Theta]][1] - Cker5[rp*\[Theta]^2][1] == 0, 
 Cker5[p2*\[Delta]*\[Theta]][2] - Cker5[rp*\[Delta]*\[Theta]][2] + 
   Cker5[r2*\[Theta]^2][2] - Cker5[rp*\[Theta]^2][2] == 0, 
 Cker5[r2*\[Delta]*\[Theta]][1] - Cker5[rp*\[Theta]^2][1] == 0, 
 Cker5[r2*\[Delta]*\[Theta]][2] - Cker5[rp*\[Delta]*\[Theta]][2] - 
   Cker5[r2*\[Theta]^2][2] + Cker5[rp*\[Theta]^2][2] == 0, 
 Cker5[rp*\[Delta]*\[Theta]][1] - Cker5[rp*\[Theta]^2][1] == 0, 
 Cker5[\[Delta]^3*\[Theta]][1] - Cker5[\[Theta]^4][1] == 0, 
 Cker5[\[Delta]^3*\[Theta]][2] - 3*Cker5[\[Delta]*\[Theta]^3][2] + 
   2*Cker5[\[Theta]^4][2] == 0, 
 Cker5[p2*\[Theta]^2][1] - Cker5[rp*\[Theta]^2][1] == 0, 
 Cker5[p2*\[Theta]^2][2] + Cker5[r2*\[Theta]^2][2] - 
   2*Cker5[rp*\[Theta]^2][2] == 0, 
 Cker5[r2*\[Theta]^2][1] - Cker5[rp*\[Theta]^2][1] == 0, 
 Cker5[\[Delta]^2*\[Theta]^2][1] - Cker5[\[Theta]^4][1] == 0, 
 Cker5[\[Delta]^2*\[Theta]^2][2] - 2*Cker5[\[Delta]*\[Theta]^3][2] + 
   Cker5[\[Theta]^4][2] == 0, Cker5[\[Delta]*\[Theta]^3][1] - 
   Cker5[\[Theta]^4][1] == 0}


==> anc/LocDegenEqs1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-\[ScriptCapitalO]ker1[\[Delta]] + \[ScriptCapitalO]ker1[\[Theta]] == 0}


==> anc/LocDegenEqs2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-2*\[ScriptCapitalO]ker2[r2])/7 - \[ScriptCapitalO]ker2[\[Delta]] + 
   (2*\[ScriptCapitalO]ker2[\[Delta]^2])/7 + \[ScriptCapitalO]ker2[
    \[Theta]] == 0, -\[ScriptCapitalO]ker2[\[Delta]^2] + 
   \[ScriptCapitalO]ker2[\[Theta]^2] == 0, 
 -\[ScriptCapitalO]ker2[\[Delta]^2] + \[ScriptCapitalO]ker2[
    \[Delta]*\[Theta]] == 0, \[ScriptCapitalO]ker2[p2] - 
   \[ScriptCapitalO]ker2[r2] == 0, 
 -\[ScriptCapitalO]ker2[r2] + \[ScriptCapitalO]ker2[rp] == 0}


==> anc/LocDegenEqs3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(10*\[ScriptCapitalO]ker3[r2])/21 + (8*\[ScriptCapitalO]ker3[r3])/63 - 
   (16*\[ScriptCapitalO]ker3[rp])/21 - \[ScriptCapitalO]ker3[\[Delta]] + 
   (4*\[ScriptCapitalO]ker3[r2*\[Delta]])/147 + 
   (2*\[ScriptCapitalO]ker3[\[Delta]^2])/7 - 
   (68*\[ScriptCapitalO]ker3[\[Delta]^3])/441 + \[ScriptCapitalO]ker3[
    \[Theta]] == 0, (-4*\[ScriptCapitalO]ker3[r2*\[Delta]])/7 - 
   \[ScriptCapitalO]ker3[\[Delta]^2] + (4*\[ScriptCapitalO]ker3[\[Delta]^3])/
    7 + \[ScriptCapitalO]ker3[\[Theta]^2] == 0, 
 (-2*\[ScriptCapitalO]ker3[r2*\[Delta]])/7 - \[ScriptCapitalO]ker3[
    \[Delta]^2] + (2*\[ScriptCapitalO]ker3[\[Delta]^3])/7 + 
   \[ScriptCapitalO]ker3[\[Delta]*\[Theta]] == 0, 
 \[ScriptCapitalO]ker3[p2] + \[ScriptCapitalO]ker3[r2] - 
   2*\[ScriptCapitalO]ker3[rp] == 0, 
 -\[ScriptCapitalO]ker3[\[Delta]^3] + \[ScriptCapitalO]ker3[\[Theta]^3] == 0, 
 -\[ScriptCapitalO]ker3[\[Delta]^3] + \[ScriptCapitalO]ker3[
    \[Delta]*\[Theta]^2] == 0, -\[ScriptCapitalO]ker3[\[Delta]^3] + 
   \[ScriptCapitalO]ker3[\[Delta]^2*\[Theta]] == 0, 
 -\[ScriptCapitalO]ker3[r2*\[Delta]] + \[ScriptCapitalO]ker3[p2*\[Theta]] == 
  0, \[ScriptCapitalO]ker3[p2*\[Delta]] - \[ScriptCapitalO]ker3[
    r2*\[Delta]] == 0, -\[ScriptCapitalO]ker3[r2*\[Delta]] + 
   \[ScriptCapitalO]ker3[rp*\[Theta]] == 0, 
 -\[ScriptCapitalO]ker3[r2*\[Delta]] + \[ScriptCapitalO]ker3[rp*\[Delta]] == 
  0, -\[ScriptCapitalO]ker3[r2*\[Delta]] + \[ScriptCapitalO]ker3[
    r2*\[Theta]] == 0, \[ScriptCapitalO]ker3[p3] - 
   \[ScriptCapitalO]ker3[r3] == 0, 
 -\[ScriptCapitalO]ker3[r3] + \[ScriptCapitalO]ker3[rp2] == 0, 
 \[ScriptCapitalO]ker3[r2p] - \[ScriptCapitalO]ker3[r3] == 0}


==> anc/LocDegenEqs4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(160*\[ScriptCapitalO]ker4[r2^2])/147 - (344*\[ScriptCapitalO]ker4[r4])/
    147 + (20*\[ScriptCapitalO]ker4[r2*\[Delta]])/21 + 
   (496*\[ScriptCapitalO]ker4[r3*\[Delta]])/147 - 
   (32*\[ScriptCapitalO]ker4[rp*\[Delta]])/21 - \[ScriptCapitalO]ker4[
    \[Delta]^2] - (104*\[ScriptCapitalO]ker4[r2*\[Delta]^2])/49 + 
   (4*\[ScriptCapitalO]ker4[\[Delta]^3])/7 + \[ScriptCapitalO]ker4[
    \[Theta]^2] == 0, (68*\[ScriptCapitalO]ker4[r2^2])/147 - 
   (136*\[ScriptCapitalO]ker4[r4])/147 + 
   (10*\[ScriptCapitalO]ker4[r2*\[Delta]])/21 + 
   (200*\[ScriptCapitalO]ker4[r3*\[Delta]])/147 - 
   (16*\[ScriptCapitalO]ker4[rp*\[Delta]])/21 - \[ScriptCapitalO]ker4[
    \[Delta]^2] - (44*\[ScriptCapitalO]ker4[r2*\[Delta]^2])/49 + 
   (2*\[ScriptCapitalO]ker4[\[Delta]^3])/7 + \[ScriptCapitalO]ker4[
    \[Delta]*\[Theta]] == 0, (-18*\[ScriptCapitalO]ker4[r2^2])/7 + 
   (36*\[ScriptCapitalO]ker4[r4])/7 - (48*\[ScriptCapitalO]ker4[r3*\[Delta]])/
    7 + (30*\[ScriptCapitalO]ker4[r2*\[Delta]^2])/7 - 
   \[ScriptCapitalO]ker4[\[Delta]^3] + \[ScriptCapitalO]ker4[\[Theta]^3] == 
  0, (-12*\[ScriptCapitalO]ker4[r2^2])/7 + (24*\[ScriptCapitalO]ker4[r4])/7 - 
   (32*\[ScriptCapitalO]ker4[r3*\[Delta]])/7 + 
   (20*\[ScriptCapitalO]ker4[r2*\[Delta]^2])/7 - 
   \[ScriptCapitalO]ker4[\[Delta]^3] + \[ScriptCapitalO]ker4[
    \[Delta]*\[Theta]^2] == 0, (-6*\[ScriptCapitalO]ker4[r2^2])/7 + 
   (12*\[ScriptCapitalO]ker4[r4])/7 - (16*\[ScriptCapitalO]ker4[r3*\[Delta]])/
    7 + (10*\[ScriptCapitalO]ker4[r2*\[Delta]^2])/7 - 
   \[ScriptCapitalO]ker4[\[Delta]^3] + \[ScriptCapitalO]ker4[
    \[Delta]^2*\[Theta]] == 0, (-2*\[ScriptCapitalO]ker4[r2^2])/7 + 
   \[ScriptCapitalO]ker4[r2*\[Delta]] - 
   2*\[ScriptCapitalO]ker4[rp*\[Delta]] + 
   (2*\[ScriptCapitalO]ker4[r2*\[Delta]^2])/7 + \[ScriptCapitalO]ker4[
    p2*\[Theta]] == 0, \[ScriptCapitalO]ker4[p2*\[Delta]] + 
   \[ScriptCapitalO]ker4[r2*\[Delta]] - 
   2*\[ScriptCapitalO]ker4[rp*\[Delta]] == 0, 
 (-2*\[ScriptCapitalO]ker4[r2^2])/7 - \[ScriptCapitalO]ker4[rp*\[Delta]] + 
   (2*\[ScriptCapitalO]ker4[r2*\[Delta]^2])/7 + \[ScriptCapitalO]ker4[
    rp*\[Theta]] == 0, (-2*\[ScriptCapitalO]ker4[r2^2])/7 - 
   \[ScriptCapitalO]ker4[r2*\[Delta]] + 
   (2*\[ScriptCapitalO]ker4[r2*\[Delta]^2])/7 + \[ScriptCapitalO]ker4[
    r2*\[Theta]] == 0, \[ScriptCapitalO]ker4[p3] - 
   3*\[ScriptCapitalO]ker4[r2p] + 2*\[ScriptCapitalO]ker4[r3] == 0, 
 -2*\[ScriptCapitalO]ker4[r2p] + \[ScriptCapitalO]ker4[r3] + 
   \[ScriptCapitalO]ker4[rp2] == 0, 
 3*\[ScriptCapitalO]ker4[r2^2] - 6*\[ScriptCapitalO]ker4[r4] + 
   8*\[ScriptCapitalO]ker4[r3*\[Delta]] - 
   6*\[ScriptCapitalO]ker4[r2*\[Delta]^2] + \[ScriptCapitalO]ker4[
    \[Theta]^4] == 0, 3*\[ScriptCapitalO]ker4[r2^2] - 
   6*\[ScriptCapitalO]ker4[r4] + 8*\[ScriptCapitalO]ker4[r3*\[Delta]] - 
   6*\[ScriptCapitalO]ker4[r2*\[Delta]^2] + \[ScriptCapitalO]ker4[
    \[Delta]*\[Theta]^3] == 0, 3*\[ScriptCapitalO]ker4[r2^2] - 
   6*\[ScriptCapitalO]ker4[r4] + 8*\[ScriptCapitalO]ker4[r3*\[Delta]] - 
   6*\[ScriptCapitalO]ker4[r2*\[Delta]^2] + \[ScriptCapitalO]ker4[
    \[Delta]^2*\[Theta]^2] == 0, 
 3*\[ScriptCapitalO]ker4[r2^2] - 6*\[ScriptCapitalO]ker4[r4] + 
   8*\[ScriptCapitalO]ker4[r3*\[Delta]] - 
   6*\[ScriptCapitalO]ker4[r2*\[Delta]^2] + \[ScriptCapitalO]ker4[
    \[Delta]^3*\[Theta]] == 0, 3*\[ScriptCapitalO]ker4[r2^2] - 
   6*\[ScriptCapitalO]ker4[r4] + 8*\[ScriptCapitalO]ker4[r3*\[Delta]] - 
   6*\[ScriptCapitalO]ker4[r2*\[Delta]^2] + \[ScriptCapitalO]ker4[
    \[Delta]^4] == 0, -\[ScriptCapitalO]ker4[r2*\[Delta]^2] + 
   \[ScriptCapitalO]ker4[p2*\[Theta]^2] == 0, 
 -\[ScriptCapitalO]ker4[r2*\[Delta]^2] + \[ScriptCapitalO]ker4[
    p2*\[Delta]*\[Theta]] == 0, \[ScriptCapitalO]ker4[p2*\[Delta]^2] - 
   \[ScriptCapitalO]ker4[r2*\[Delta]^2] == 0, 
 \[ScriptCapitalO]ker4[p2^2] - \[ScriptCapitalO]ker4[r2^2] == 0, 
 -\[ScriptCapitalO]ker4[r2*\[Delta]^2] + \[ScriptCapitalO]ker4[
    rp*\[Theta]^2] == 0, -\[ScriptCapitalO]ker4[r2*\[Delta]^2] + 
   \[ScriptCapitalO]ker4[rp*\[Delta]*\[Theta]] == 0, 
 -\[ScriptCapitalO]ker4[r2*\[Delta]^2] + \[ScriptCapitalO]ker4[
    rp*\[Delta]^2] == 0, -\[ScriptCapitalO]ker4[r2^2] + 
   \[ScriptCapitalO]ker4[p2*rp] == 0, 
 -\[ScriptCapitalO]ker4[r2^2] + \[ScriptCapitalO]ker4[rp^2] == 0, 
 -\[ScriptCapitalO]ker4[r2*\[Delta]^2] + \[ScriptCapitalO]ker4[
    r2*\[Theta]^2] == 0, -\[ScriptCapitalO]ker4[r2*\[Delta]^2] + 
   \[ScriptCapitalO]ker4[r2*\[Delta]*\[Theta]] == 0, 
 \[ScriptCapitalO]ker4[p2*r2] - \[ScriptCapitalO]ker4[r2^2] == 0, 
 -\[ScriptCapitalO]ker4[r2^2] + \[ScriptCapitalO]ker4[r2*rp] == 0, 
 -\[ScriptCapitalO]ker4[r3*\[Delta]] + \[ScriptCapitalO]ker4[p3*\[Theta]] == 
  0, \[ScriptCapitalO]ker4[p3*\[Delta]] - \[ScriptCapitalO]ker4[
    r3*\[Delta]] == 0, -\[ScriptCapitalO]ker4[r3*\[Delta]] + 
   \[ScriptCapitalO]ker4[rp2*\[Theta]] == 0, 
 -\[ScriptCapitalO]ker4[r3*\[Delta]] + \[ScriptCapitalO]ker4[rp2*\[Delta]] == 
  0, -\[ScriptCapitalO]ker4[r3*\[Delta]] + \[ScriptCapitalO]ker4[
    r2p*\[Theta]] == 0, \[ScriptCapitalO]ker4[r2p*\[Delta]] - 
   \[ScriptCapitalO]ker4[r3*\[Delta]] == 0, 
 -\[ScriptCapitalO]ker4[r3*\[Delta]] + \[ScriptCapitalO]ker4[r3*\[Theta]] == 
  0, \[ScriptCapitalO]ker4[p4] - \[ScriptCapitalO]ker4[r4] == 0, 
 -\[ScriptCapitalO]ker4[r4] + \[ScriptCapitalO]ker4[rp3] == 0, 
 \[ScriptCapitalO]ker4[r2p2] - \[ScriptCapitalO]ker4[r4] == 0, 
 -\[ScriptCapitalO]ker4[r4] + \[ScriptCapitalO]ker4[rprp] == 0, 
 \[ScriptCapitalO]ker4[r3p] - \[ScriptCapitalO]ker4[r4] == 0}


==> anc/LocDegenEqs5.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-80*\[ScriptCapitalO]ker5[rp3])/147 + (8*\[ScriptCapitalO]ker5[rprp])/21 - 
   (16*\[ScriptCapitalO]ker5[rp2*\[Delta]])/49 + 
   \[ScriptCapitalO]ker5[\[Delta]^2] - 
   (32*\[ScriptCapitalO]ker5[r3*\[Theta]])/147 + 
   (16*\[ScriptCapitalO]ker5[rp2*\[Theta]])/21 - 
   2*\[ScriptCapitalO]ker5[\[Delta]*\[Theta]] + 
   (8*\[ScriptCapitalO]ker5[rp*\[Delta]*\[Theta]])/21 + 
   \[ScriptCapitalO]ker5[\[Theta]^2] - 
   (8*\[ScriptCapitalO]ker5[rp*\[Theta]^2])/21 - 
   (8*\[ScriptCapitalO]ker5[\[Delta]*\[Theta]^3])/147 == 0, 
 (-8*\[ScriptCapitalO]ker5[r3*\[Delta]^2])/21 + \[ScriptCapitalO]ker5[
    \[Delta]^3] + (8*\[ScriptCapitalO]ker5[\[Delta]^5])/21 + 
   (6*\[ScriptCapitalO]ker5[rp*\[Delta]*\[Theta]])/7 - 
   (10*\[ScriptCapitalO]ker5[r2*\[Theta]^2])/7 + 
   (10*\[ScriptCapitalO]ker5[rp*\[Theta]^2])/7 - 
   \[ScriptCapitalO]ker5[\[Theta]^3] - 
   (16*\[ScriptCapitalO]ker5[\[Delta]*\[Theta]^3])/7 + 
   (10*\[ScriptCapitalO]ker5[\[Theta]^4])/7 == 0, 
 (-16*\[ScriptCapitalO]ker5[r3*\[Delta]^2])/63 + 
   (16*\[ScriptCapitalO]ker5[\[Delta]^5])/63 + 
   (2*\[ScriptCapitalO]ker5[rp*\[Delta]*\[Theta]])/7 + 
   \[ScriptCapitalO]ker5[\[Delta]^2*\[Theta]] - 
   (20*\[ScriptCapitalO]ker5[r2*\[Theta]^2])/21 + 
   (26*\[ScriptCapitalO]ker5[rp*\[Theta]^2])/21 - 
   \[ScriptCapitalO]ker5[\[Theta]^3] - 
   (26*\[ScriptCapitalO]ker5[\[Delta]*\[Theta]^3])/21 + 
   (2*\[ScriptCapitalO]ker5[\[Theta]^4])/3 == 0, 
 (-8*\[ScriptCapitalO]ker5[r3*\[Delta]^2])/63 + 
   (8*\[ScriptCapitalO]ker5[\[Delta]^5])/63 - 
   (10*\[ScriptCapitalO]ker5[r2*\[Theta]^2])/21 + 
   (16*\[ScriptCapitalO]ker5[rp*\[Theta]^2])/21 + 
   \[ScriptCapitalO]ker5[\[Delta]*\[Theta]^2] - \[ScriptCapitalO]ker5[
    \[Theta]^3] - (10*\[ScriptCapitalO]ker5[\[Delta]*\[Theta]^3])/21 + 
   (4*\[ScriptCapitalO]ker5[\[Theta]^4])/21 == 0, 
 -\[ScriptCapitalO]ker5[p3] - 3*\[ScriptCapitalO]ker5[r2p] + 
   \[ScriptCapitalO]ker5[r3] + 3*\[ScriptCapitalO]ker5[rp2] == 0, 
 (8*\[ScriptCapitalO]ker5[rp3])/21 + (4*\[ScriptCapitalO]ker5[rprp])/21 + 
   \[ScriptCapitalO]ker5[r2*\[Delta]] + 
   (4*\[ScriptCapitalO]ker5[rp2*\[Delta]])/21 - 
   (8*\[ScriptCapitalO]ker5[r3*\[Delta]^2])/63 + 
   (8*\[ScriptCapitalO]ker5[\[Delta]^5])/63 - \[ScriptCapitalO]ker5[
    r2*\[Theta]] - (20*\[ScriptCapitalO]ker5[rp2*\[Theta]])/21 - 
   (2*\[ScriptCapitalO]ker5[rp*\[Delta]*\[Theta]])/21 - 
   (10*\[ScriptCapitalO]ker5[r2*\[Theta]^2])/21 + 
   (6*\[ScriptCapitalO]ker5[rp*\[Theta]^2])/7 - 
   (4*\[ScriptCapitalO]ker5[\[Delta]*\[Theta]^3])/7 + 
   (10*\[ScriptCapitalO]ker5[\[Theta]^4])/21 == 0, 
 (20*\[ScriptCapitalO]ker5[rp3])/21 - (8*\[ScriptCapitalO]ker5[rprp])/21 + 
   \[ScriptCapitalO]ker5[rp*\[Delta]] + 
   (8*\[ScriptCapitalO]ker5[rp2*\[Delta]])/21 - 
   (8*\[ScriptCapitalO]ker5[r3*\[Delta]^2])/63 + 
   (8*\[ScriptCapitalO]ker5[\[Delta]^5])/63 + 
   (2*\[ScriptCapitalO]ker5[r3*\[Theta]])/7 - \[ScriptCapitalO]ker5[
    rp*\[Theta]] - (10*\[ScriptCapitalO]ker5[rp2*\[Theta]])/7 - 
   (8*\[ScriptCapitalO]ker5[rp*\[Delta]*\[Theta]])/21 - 
   (10*\[ScriptCapitalO]ker5[r2*\[Theta]^2])/21 + 
   (8*\[ScriptCapitalO]ker5[rp*\[Theta]^2])/7 - 
   (10*\[ScriptCapitalO]ker5[\[Delta]*\[Theta]^3])/21 + 
   (8*\[ScriptCapitalO]ker5[\[Theta]^4])/21 == 0, 
 (32*\[ScriptCapitalO]ker5[rp3])/21 - (20*\[ScriptCapitalO]ker5[rprp])/21 + 
   \[ScriptCapitalO]ker5[p2*\[Delta]] + 
   (4*\[ScriptCapitalO]ker5[rp2*\[Delta]])/7 - 
   (8*\[ScriptCapitalO]ker5[r3*\[Delta]^2])/63 + 
   (8*\[ScriptCapitalO]ker5[\[Delta]^5])/63 - \[ScriptCapitalO]ker5[
    p2*\[Theta]] + (4*\[ScriptCapitalO]ker5[r3*\[Theta]])/7 - 
   (40*\[ScriptCapitalO]ker5[rp2*\[Theta]])/21 - 
   (2*\[ScriptCapitalO]ker5[rp*\[Delta]*\[Theta]])/3 - 
   (10*\[ScriptCapitalO]ker5[r2*\[Theta]^2])/21 + 
   (10*\[ScriptCapitalO]ker5[rp*\[Theta]^2])/7 - 
   (8*\[ScriptCapitalO]ker5[\[Delta]*\[Theta]^3])/21 + 
   (2*\[ScriptCapitalO]ker5[\[Theta]^4])/7 == 0, 
 \[ScriptCapitalO]ker5[\[Delta]^4] - 
   4*\[ScriptCapitalO]ker5[\[Delta]*\[Theta]^3] + 
   3*\[ScriptCapitalO]ker5[\[Theta]^4] == 0, 
 \[ScriptCapitalO]ker5[r3*\[Delta]] - \[ScriptCapitalO]ker5[rp2*\[Delta]] - 
   \[ScriptCapitalO]ker5[r3*\[Theta]] + \[ScriptCapitalO]ker5[
    rp2*\[Theta]] == 0, \[ScriptCapitalO]ker5[r2*\[Delta]^2] - 
   2*\[ScriptCapitalO]ker5[rp*\[Delta]*\[Theta]] - 
   \[ScriptCapitalO]ker5[r2*\[Theta]^2] + 
   2*\[ScriptCapitalO]ker5[rp*\[Theta]^2] == 0, 
 \[ScriptCapitalO]ker5[r2^2] + 4*\[ScriptCapitalO]ker5[rp3] - 
   6*\[ScriptCapitalO]ker5[rprp] + (8*\[ScriptCapitalO]ker5[rp2*\[Delta]])/
    3 + (8*\[ScriptCapitalO]ker5[r3*\[Theta]])/3 - 
   (8*\[ScriptCapitalO]ker5[rp2*\[Theta]])/3 - 
   4*\[ScriptCapitalO]ker5[rp*\[Delta]*\[Theta]] - 
   2*\[ScriptCapitalO]ker5[r2*\[Theta]^2] + 
   4*\[ScriptCapitalO]ker5[rp*\[Theta]^2] + 
   (4*\[ScriptCapitalO]ker5[\[Delta]*\[Theta]^3])/3 - 
   \[ScriptCapitalO]ker5[\[Theta]^4] == 0, 
 \[ScriptCapitalO]ker5[r4] + 2*\[ScriptCapitalO]ker5[rp3] - 
   3*\[ScriptCapitalO]ker5[rprp] == 0, 
 \[ScriptCapitalO]ker5[p2^2] - 4*\[ScriptCapitalO]ker5[rp3] + 
   2*\[ScriptCapitalO]ker5[rprp] - (4*\[ScriptCapitalO]ker5[r3*\[Theta]])/3 + 
   4*\[ScriptCapitalO]ker5[rp2*\[Theta]] + 
   2*\[ScriptCapitalO]ker5[r2*\[Theta]^2] - 
   4*\[ScriptCapitalO]ker5[rp*\[Theta]^2] + \[ScriptCapitalO]ker5[\[Theta]^4]/
    3 == 0, \[ScriptCapitalO]ker5[p4] - 2*\[ScriptCapitalO]ker5[rp3] + 
   \[ScriptCapitalO]ker5[rprp] == 0, 
 \[ScriptCapitalO]ker5[p2*r2] - 2*\[ScriptCapitalO]ker5[rprp] + 
   (4*\[ScriptCapitalO]ker5[rp2*\[Delta]])/3 + 
   (2*\[ScriptCapitalO]ker5[r3*\[Theta]])/3 + 
   (2*\[ScriptCapitalO]ker5[rp2*\[Theta]])/3 - 
   2*\[ScriptCapitalO]ker5[rp*\[Delta]*\[Theta]] + 
   (2*\[ScriptCapitalO]ker5[\[Delta]*\[Theta]^3])/3 - 
   \[ScriptCapitalO]ker5[\[Theta]^4]/3 == 0, 
 \[ScriptCapitalO]ker5[r2p2] - \[ScriptCapitalO]ker5[rprp] == 0, 
 \[ScriptCapitalO]ker5[r2*r3] + (7*\[ScriptCapitalO]ker5[rp2*\[Delta]])/2 - 
   \[ScriptCapitalO]ker5[r3*\[Delta]^2] - 
   (7*\[ScriptCapitalO]ker5[rp2*\[Theta]])/2 == 0, 
 \[ScriptCapitalO]ker5[r3p] + \[ScriptCapitalO]ker5[rp3] - 
   2*\[ScriptCapitalO]ker5[rprp] == 0, 
 \[ScriptCapitalO]ker5[r5] + (35*\[ScriptCapitalO]ker5[rp2*\[Delta]])/12 - 
   (5*\[ScriptCapitalO]ker5[r3*\[Delta]^2])/3 + 
   (2*\[ScriptCapitalO]ker5[\[Delta]^5])/3 - 
   (35*\[ScriptCapitalO]ker5[rp2*\[Theta]])/12 - 
   (35*\[ScriptCapitalO]ker5[\[Delta]*\[Theta]^3])/12 + 
   (35*\[ScriptCapitalO]ker5[\[Theta]^4])/12 == 0, 
 \[ScriptCapitalO]ker5[p2*rp] - 2*\[ScriptCapitalO]ker5[rp3] + 
   (2*\[ScriptCapitalO]ker5[rp2*\[Delta]])/3 - 
   \[ScriptCapitalO]ker5[r3*\[Theta]]/3 + 
   (7*\[ScriptCapitalO]ker5[rp2*\[Theta]])/3 - \[ScriptCapitalO]ker5[
    rp*\[Delta]*\[Theta]] + \[ScriptCapitalO]ker5[r2*\[Theta]^2] - 
   2*\[ScriptCapitalO]ker5[rp*\[Theta]^2] + 
   \[ScriptCapitalO]ker5[\[Delta]*\[Theta]^3]/3 == 0, 
 \[ScriptCapitalO]ker5[r2*rp] + 2*\[ScriptCapitalO]ker5[rp3] - 
   4*\[ScriptCapitalO]ker5[rprp] + 2*\[ScriptCapitalO]ker5[rp2*\[Delta]] + 
   (5*\[ScriptCapitalO]ker5[r3*\[Theta]])/3 - \[ScriptCapitalO]ker5[
    rp2*\[Theta]] - 3*\[ScriptCapitalO]ker5[rp*\[Delta]*\[Theta]] - 
   \[ScriptCapitalO]ker5[r2*\[Theta]^2] + 
   2*\[ScriptCapitalO]ker5[rp*\[Theta]^2] + \[ScriptCapitalO]ker5[
    \[Delta]*\[Theta]^3] - (2*\[ScriptCapitalO]ker5[\[Theta]^4])/3 == 0, 
 \[ScriptCapitalO]ker5[rp^2] - 2*\[ScriptCapitalO]ker5[rprp] + 
   (4*\[ScriptCapitalO]ker5[rp2*\[Delta]])/3 + 
   (2*\[ScriptCapitalO]ker5[r3*\[Theta]])/3 + 
   (2*\[ScriptCapitalO]ker5[rp2*\[Theta]])/3 - 
   2*\[ScriptCapitalO]ker5[rp*\[Delta]*\[Theta]] + 
   (2*\[ScriptCapitalO]ker5[\[Delta]*\[Theta]^3])/3 - 
   \[ScriptCapitalO]ker5[\[Theta]^4]/3 == 0, 
 \[ScriptCapitalO]ker5[p3*\[Delta]] - \[ScriptCapitalO]ker5[rp2*\[Delta]] + 
   \[ScriptCapitalO]ker5[r3*\[Theta]]/2 - \[ScriptCapitalO]ker5[rp2*\[Theta]]/
    2 == 0, \[ScriptCapitalO]ker5[r2^2*\[Delta]] - 
   \[ScriptCapitalO]ker5[\[Delta]^5] + 
   (7*\[ScriptCapitalO]ker5[rp*\[Delta]*\[Theta]])/2 - 
   (7*\[ScriptCapitalO]ker5[rp*\[Theta]^2])/2 + 
   (7*\[ScriptCapitalO]ker5[\[Delta]*\[Theta]^3])/2 - 
   (7*\[ScriptCapitalO]ker5[\[Theta]^4])/2 == 0, 
 \[ScriptCapitalO]ker5[r2p*\[Delta]] - \[ScriptCapitalO]ker5[rp2*\[Delta]] - 
   \[ScriptCapitalO]ker5[r3*\[Theta]]/2 + \[ScriptCapitalO]ker5[rp2*\[Theta]]/
    2 == 0, \[ScriptCapitalO]ker5[r4*\[Delta]] - 
   (4*\[ScriptCapitalO]ker5[r3*\[Delta]^2])/3 + 
   \[ScriptCapitalO]ker5[\[Delta]^5]/3 + 
   (7*\[ScriptCapitalO]ker5[rp*\[Delta]*\[Theta]])/4 - 
   (7*\[ScriptCapitalO]ker5[rp*\[Theta]^2])/4 - 
   (7*\[ScriptCapitalO]ker5[\[Delta]*\[Theta]^3])/4 + 
   (7*\[ScriptCapitalO]ker5[\[Theta]^4])/4 == 0, 
 \[ScriptCapitalO]ker5[p2*\[Delta]^2] - 
   2*\[ScriptCapitalO]ker5[rp*\[Delta]*\[Theta]] + 
   \[ScriptCapitalO]ker5[r2*\[Theta]^2] == 0, 
 \[ScriptCapitalO]ker5[rp*\[Delta]^2] - 
   2*\[ScriptCapitalO]ker5[rp*\[Delta]*\[Theta]] + 
   \[ScriptCapitalO]ker5[rp*\[Theta]^2] == 0, 
 \[ScriptCapitalO]ker5[r2*\[Delta]^3] - \[ScriptCapitalO]ker5[\[Delta]^5] + 
   (7*\[ScriptCapitalO]ker5[\[Delta]*\[Theta]^3])/2 - 
   (7*\[ScriptCapitalO]ker5[\[Theta]^4])/2 == 0, 
 \[ScriptCapitalO]ker5[p3*\[Theta]] + \[ScriptCapitalO]ker5[r3*\[Theta]]/2 - 
   (3*\[ScriptCapitalO]ker5[rp2*\[Theta]])/2 == 0, 
 \[ScriptCapitalO]ker5[r2p*\[Theta]] - \[ScriptCapitalO]ker5[r3*\[Theta]]/2 - 
   \[ScriptCapitalO]ker5[rp2*\[Theta]]/2 == 0, 
 \[ScriptCapitalO]ker5[p2*\[Delta]*\[Theta]] - \[ScriptCapitalO]ker5[
    rp*\[Delta]*\[Theta]] + \[ScriptCapitalO]ker5[r2*\[Theta]^2] - 
   \[ScriptCapitalO]ker5[rp*\[Theta]^2] == 0, 
 \[ScriptCapitalO]ker5[r2*\[Delta]*\[Theta]] - \[ScriptCapitalO]ker5[
    rp*\[Delta]*\[Theta]] - \[ScriptCapitalO]ker5[r2*\[Theta]^2] + 
   \[ScriptCapitalO]ker5[rp*\[Theta]^2] == 0, 
 \[ScriptCapitalO]ker5[\[Delta]^3*\[Theta]] - 
   3*\[ScriptCapitalO]ker5[\[Delta]*\[Theta]^3] + 
   2*\[ScriptCapitalO]ker5[\[Theta]^4] == 0, 
 \[ScriptCapitalO]ker5[p2*\[Theta]^2] + \[ScriptCapitalO]ker5[
    r2*\[Theta]^2] - 2*\[ScriptCapitalO]ker5[rp*\[Theta]^2] == 0, 
 \[ScriptCapitalO]ker5[\[Delta]^2*\[Theta]^2] - 
   2*\[ScriptCapitalO]ker5[\[Delta]*\[Theta]^3] + 
   \[ScriptCapitalO]ker5[\[Theta]^4] == 0}


==> anc/nonlocal_time_pub.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    161135,       4136]
NotebookOptionsPosition[    142695,       3854]
NotebookOutlinePosition[    143252,       3872]
CellTagsIndexPosition[    143209,       3869]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<imports\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{3.898914170846506*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"6c408c7e-2b82-442e-babf-6530d0ed3198"],

Cell[BoxData["\<\"/Users/mattl/Dropbox/non_local_time/draft/arxiv/v1/anc/\
imports\"\>"], "Output",
 CellChangeTimes->{3.896338348160873*^9, 3.89746281991206*^9, 
  3.898014455056067*^9, 3.8987632837677593`*^9, 3.89883241924719*^9, 
  3.8989141714065237`*^9, 3.8989142016211243`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"f0edbad3-33ab-4f75-9d18-7cdd8f982b59"]
}, Open  ]],

Cell["*** please unzip the imports.zip folder first", "Text",
 CellChangeTimes->{{3.898914252910062*^9, 
  3.898914269514752*^9}},ExpressionUUID->"a73444dc-1374-4835-96a5-\
2ced46f5888c"],

Cell[CellGroupData[{

Cell["setup functions", "Subsection",
 CellChangeTimes->{{3.875783558794688*^9, 3.8757835604198637`*^9}, {
  3.875783638523781*^9, 
  3.875783639099942*^9}},ExpressionUUID->"c315425a-94e5-4716-a248-\
16a611c78c7e"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"magM", ",", "dot", ",", "hat"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "dot", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "magM", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "hat", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dot", "[", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", "a_", ")"}]}], ",", "b_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"dot", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"dot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "a_", ")"}], "+", 
     RowBox[{"(", "b_", ")"}]}], ",", "c_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"dot", "[", 
    RowBox[{"a", ",", "c"}], "]"}], "+", 
   RowBox[{"dot", "[", 
    RowBox[{"b", ",", "c"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"dot", "[", 
   RowBox[{"a_", ",", 
    RowBox[{
     RowBox[{"(", "b_", ")"}], "*", 
     RowBox[{
      RowBox[{"(", "d_", ")"}], "?", "NumberQ"}]}]}], "]"}], ":=", 
  RowBox[{"d", "*", 
   RowBox[{"dot", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dot", "[", 
   RowBox[{"a_", ",", 
    RowBox[{"\[Lambda]exp", " ", 
     RowBox[{"(", "b_", ")"}]}]}], "]"}], ":=", 
  RowBox[{"\[Lambda]exp", "*", 
   RowBox[{"dot", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"magM", "[", 
   RowBox[{
    RowBox[{"(", "b_", ")"}], "*", 
    RowBox[{
     RowBox[{"(", "d_", ")"}], "?", "NumberQ"}]}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{"d", "*", "d"}]], "*", 
   RowBox[{"magM", "[", "b", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"magM", "[", 
   RowBox[{"\[Lambda]exp", " ", "a_"}], "]"}], ":=", 
  RowBox[{"\[Lambda]exp", " ", 
   RowBox[{"magM", "[", "a", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"magM", "[", 
   RowBox[{
    RowBox[{"(", "a_", ")"}], "+", 
    RowBox[{"(", "b_", ")"}]}], "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"magM", "[", "a", "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"magM", "[", "b", "]"}], "2"], "+", 
     RowBox[{"2", " ", 
      RowBox[{"dot", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}], 
   RowBox[{"1", "/", "2"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dot", "[", 
   RowBox[{"a_", ",", "a_"}], "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"magM", "[", "a", "]"}], "2"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"magM", "[", 
   RowBox[{"-", 
    RowBox[{"(", "a_", ")"}]}], "]"}], ":=", 
  RowBox[{"magM", "[", "a", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hat", "[", 
   RowBox[{"hat", "[", "a_", "]"}], "]"}], ":=", 
  RowBox[{"hat", "[", "a", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dot", "[", 
   RowBox[{
    RowBox[{"hat", "[", "a_", "]"}], ",", 
    RowBox[{"hat", "[", "a_", "]"}]}], "]"}], " ", ":=", "1"}], "\n", 
 RowBox[{
  RowBox[{"magM", "[", 
   RowBox[{"hat", "[", "a__", "]"}], "]"}], ":=", 
  "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "F2ker", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "F3ker", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "F4ker", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "F5ker", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "G2ker", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "G3ker", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "G4ker", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "G5ker", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\[IndentingNewLine]"}], "Input",\

 CellChangeTimes->{{3.875801808333412*^9, 3.875801828516556*^9}, {
  3.895900123822093*^9, 3.89590013418887*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"c3d3a535-3414-4d19-b527-a2ae3dab9f45"],

Cell["\<\
for faster evaluation, below replaces formal vectors with random vectors of \
positive or negative rational numbers\
\>", "Text",
 CellChangeTimes->{{3.898014664577498*^9, 
  3.898014742168098*^9}},ExpressionUUID->"b5869937-b00c-4fbe-bcde-\
6584cbd036e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"varSubVec", "[", 
   RowBox[{"expression_", ",", "Vecs_", ",", "kerrepfn_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"arrep", ",", "expressionvars", ",", "expressionrep"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"arrep", ":=", 
      RowBox[{"Thread", "[", 
       RowBox[{"Vecs", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"RandomInteger", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Length", "[", "Vecs", "]"}], ",", "3"}], "}"}]}], 
           "]"}]], 
         FractionBox[
          RowBox[{"RandomInteger", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "20"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Length", "[", "Vecs", "]"}], ",", "3"}], "}"}]}], 
           "]"}], 
          RowBox[{"RandomInteger", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "20"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Length", "[", "Vecs", "]"}], ",", "3"}], "}"}]}], 
           "]"}]]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"expressionvars", "=", 
      RowBox[{"expression", "//", "Variables"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"expressionrep", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expressionvars", "/.", "kerrepfn"}], "/.", 
         RowBox[{"dot", "->", "Dot"}]}], "/.", 
        RowBox[{
         RowBox[{"magM", "[", "A_", "]"}], "->", 
         SuperscriptBox[
          RowBox[{"Dot", "[", 
           RowBox[{"A", ",", "A"}], "]"}], 
          RowBox[{"1", "/", "2"}]]}]}], "/.", "arrep"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"expression", "/.", 
      RowBox[{"Thread", "[", 
       RowBox[{"expressionvars", "->", "expressionrep"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}], " "}]], "Input",
 CellChangeTimes->{{3.898014410824257*^9, 3.8980144272591457`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"a9c74fad-0567-4e80-9ee5-28b334600d8b"]
}, Closed]],

Cell[CellGroupData[{

Cell["dark-matter perturbation-theory kernels", "Subsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
  3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
  3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
  3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
  3.646236647969857*^9}, {3.6487342381086807`*^9, 3.648734248688374*^9}, {
  3.670943225262444*^9, 3.670943231049535*^9}, {3.671490154718774*^9, 
  3.67149015781814*^9}, {3.671875678408576*^9, 3.671875684197152*^9}, {
  3.671875759370432*^9, 3.671875767171514*^9}, {3.6718758027883587`*^9, 
  3.671875811559263*^9}, {3.693829866141698*^9, 3.6938298973668327`*^9}, {
  3.693830104716571*^9, 3.693830108009963*^9}, {3.694278359317341*^9, 
  3.6942783663458567`*^9}, {3.834249786771615*^9, 3.834249798595646*^9}, {
  3.89590822606776*^9, 3.8959082300633917`*^9}, {3.898832438818865*^9, 
  3.898832440781377*^9}},ExpressionUUID->"a40ac70e-a531-4199-a89f-\
ee54d8743379"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"perm12", "=", 
   RowBox[{"Permutations", "[", 
    RowBox[{"{", 
     RowBox[{"q1", ",", "q2"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"perm123", "=", 
   RowBox[{"Permutations", "[", 
    RowBox[{"{", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"perm1234", "=", 
   RowBox[{"Permutations", "[", 
    RowBox[{"{", 
     RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"perm12345", "=", 
   RowBox[{"Permutations", "[", 
    RowBox[{"{", 
     RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4", ",", "q5"}], "}"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.712777198417153*^9, 3.712777199285458*^9}, {
  3.813417951755228*^9, 3.813417954609635*^9}, {3.873220469757946*^9, 
  3.873220476482933*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"9fc743b9-38d7-4c37-827d-412f318318bc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"Fn", ",", "Gn", ",", "n", ",", "m"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fn", "[", 
    RowBox[{"n_", ",", "v_"}], "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"n", "\[Equal]", "1"}], ",", "1", ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Gn", "[", 
          RowBox[{"m", ",", 
           RowBox[{"v", "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "m"}], "]"}], "]"}]}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "3"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}], 
           RowBox[{"al", "[", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "m"}], "]"}], "]"}], "]"}], ",", 
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}], "]"}]}], 
            "]"}], 
           RowBox[{"Fn", "[", 
            RowBox[{
             RowBox[{"n", "-", "m"}], ",", 
             RowBox[{"v", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}]}], "]"}]}],
           "+", 
          RowBox[{"2", 
           RowBox[{"be", "[", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "m"}], "]"}], "]"}], "]"}], ",", 
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}], "]"}]}], 
            "]"}], 
           RowBox[{"Gn", "[", 
            RowBox[{
             RowBox[{"n", "-", "m"}], ",", 
             RowBox[{"v", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}]}], 
            "]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gn", "[", 
    RowBox[{"n_", ",", "v_"}], "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"n", "\[Equal]", "1"}], ",", "1", ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Gn", "[", 
          RowBox[{"m", ",", 
           RowBox[{"v", "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "m"}], "]"}], "]"}]}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "3"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", 
           RowBox[{"al", "[", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "m"}], "]"}], "]"}], "]"}], ",", 
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}], "]"}]}], 
            "]"}], 
           RowBox[{"Fn", "[", 
            RowBox[{
             RowBox[{"n", "-", "m"}], ",", 
             RowBox[{"v", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}]}], "]"}]}],
           "+", 
          RowBox[{"2", "n", " ", 
           RowBox[{"be", "[", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "m"}], "]"}], "]"}], "]"}], ",", 
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}], "]"}]}], 
            "]"}], 
           RowBox[{"Gn", "[", 
            RowBox[{
             RowBox[{"n", "-", "m"}], ",", 
             RowBox[{"v", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}]}], 
            "]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.593470462396783*^9, 3.59347078861695*^9}, {
  3.5934708242888527`*^9, 3.593470842886025*^9}, {3.593470896057762*^9, 
  3.593470916826777*^9}, {3.593470993887148*^9, 3.5934709994304667`*^9}, {
  3.593471032036338*^9, 3.593471116286831*^9}, {3.5934711621018753`*^9, 
  3.5934711628452377`*^9}, {3.593471246333592*^9, 3.593471332397834*^9}, {
  3.6043379341968307`*^9, 3.6043379798036747`*^9}, {3.674926714949478*^9, 
  3.6749267477188168`*^9}, {3.6950366788135653`*^9, 3.695036683300955*^9}, {
  3.6951765168396883`*^9, 3.6951765237699413`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"81eb6eed-99bd-4136-a9ee-af99f75c53d3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F2p", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Length", "[", "perm12", "]"}]}], 
       RowBox[{"Fn", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"perm12", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"perm12", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "perm12", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F3p", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Length", "[", "perm123", "]"}]}], 
       RowBox[{"Fn", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"perm123", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"perm123", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"perm123", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "perm123", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F4p", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Length", "[", "perm1234", "]"}]}], 
       RowBox[{"Fn", "[", 
        RowBox[{"4", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"perm1234", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"perm1234", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"perm1234", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
           RowBox[{"perm1234", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "perm1234", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F5p", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_", ",", "q5_"}], "]"}], 
    "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Length", "[", "perm12345", "]"}]}], 
       RowBox[{"Fn", "[", 
        RowBox[{"5", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"perm12345", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"perm12345", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"perm12345", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
           RowBox[{"perm12345", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", 
           RowBox[{"perm12345", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "perm12345", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G2p", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Length", "[", "perm12", "]"}]}], 
       RowBox[{"Gn", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"perm12", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"perm12", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "perm12", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G3p", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Length", "[", "perm123", "]"}]}], 
       RowBox[{"Gn", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"perm123", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"perm123", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"perm123", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "perm123", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G4p", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Length", "[", "perm1234", "]"}]}], 
       RowBox[{"Gn", "[", 
        RowBox[{"4", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"perm1234", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"perm1234", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"perm1234", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
           RowBox[{"perm1234", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "perm1234", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G5p", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_", ",", "q5_"}], "]"}], 
   "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Length", "[", "perm12345", "]"}]}], 
      RowBox[{"Gn", "[", 
       RowBox[{"5", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"perm12345", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"perm12345", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"perm12345", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
          RowBox[{"perm12345", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", 
          RowBox[{"perm12345", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "5"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "perm12345", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8121881438031464`*^9, 3.812188167685737*^9}, {
  3.813393702041591*^9, 3.813393702125375*^9}, {3.830336806777358*^9, 
  3.830336809355244*^9}, {3.8303475607245245`*^9, 3.830347561339416*^9}, {
  3.8308878975898952`*^9, 3.830887938492681*^9}, {3.8702161191163893`*^9, 
  3.8702161243449583`*^9}, {3.873220456402017*^9, 3.873220535866598*^9}, {
  3.873220736958284*^9, 3.8732207421324587`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"b117a009-ec2f-400f-aa36-41cedbf6cd32"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"alf", "[", 
    RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1", "+", "k2"}], ")"}], ".", "k1"}], "/", 
    RowBox[{"(", 
     RowBox[{"k1", ".", "k1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bef", "[", 
    RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1", "+", "k2"}], ")"}], ".", 
     RowBox[{"(", 
      RowBox[{"k1", "+", "k2"}], ")"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", ".", "k2"}], ")"}], "/", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"k1", ".", "k1"}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"k2", ".", "k2"}], ")"}]}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"alfm", "[", 
    RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"k1", "+", "k2"}], "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"mag", "[", "k1", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"mag", "[", "k2", "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"mag", "[", "k1", "]"}], "2"]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"befm", "[", 
    RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"mag", "[", 
       RowBox[{"k1", "+", "k2"}], "]"}], "2"], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"k1", "+", "k2"}], "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"mag", "[", "k1", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"mag", "[", "k2", "]"}], "2"]}], ")"}]}], 
    RowBox[{"4", 
     SuperscriptBox[
      RowBox[{"mag", "[", "k1", "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"mag", "[", "k2", "]"}], "2"]}]]}], ";"}]}], "Input",
 CellLabel->"In[42]:=",ExpressionUUID->"f2d2cf21-c9b3-4ed4-a881-72f47fe96a71"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.832933842998946*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"fcbd1592-a604-41e2-a022-48f2f8bf11c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F1KerFn", "[", "a_", "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"G1KerFn", "[", "a_", "]"}], "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.897462886775133*^9, 3.897462915056926*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"0ac9ccdd-6201-4fc2-9594-b50f3fdf5349"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F2KerFn", "[", 
    RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"F2p", "[", 
        RowBox[{"k1", ",", "k2"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"al", "\[Rule]", "alfm"}], ",", 
         RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], "/.", 
      RowBox[{"Dot", "\[Rule]", "dot"}]}], "/.", 
     RowBox[{"mag", "\[Rule]", "magM"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"G2KerFn", "[", 
     RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G2p", "[", 
         RowBox[{"k1", ",", "k2"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"al", "\[Rule]", "alfm"}], ",", 
          RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], "/.", 
       RowBox[{"Dot", "\[Rule]", "dot"}]}], "/.", 
      RowBox[{"mag", "\[Rule]", "magM"}]}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F3KerFn", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"F3p", "[", 
        RowBox[{"k1", ",", "k2", ",", "k3"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"al", "\[Rule]", "alfm"}], ",", 
         RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], "/.", 
      RowBox[{"Dot", "\[Rule]", "dot"}]}], "/.", 
     RowBox[{"mag", "\[Rule]", "magM"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G3KerFn", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"G3p", "[", 
        RowBox[{"k1", ",", "k2", ",", "k3"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"al", "\[Rule]", "alfm"}], ",", 
         RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], "/.", 
      RowBox[{"Dot", "\[Rule]", "dot"}]}], "/.", 
     RowBox[{"mag", "\[Rule]", "magM"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.833489633687704*^9, 3.8334896364834433`*^9}, {
   3.833489676666593*^9, 3.833489680595779*^9}, {3.83348975791121*^9, 
   3.833489766819666*^9}, {3.833489815466474*^9, 3.833489874202793*^9}, 
   3.833490166659214*^9, {3.8702161281469107`*^9, 3.870216131736704*^9}, {
   3.8974628918454533`*^9, 3.8974629225739927`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"ef4419a4-3951-4233-bd5f-101322a46f65"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F4KerFn", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_", ",", "k4_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F4p", "[", 
       RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"al", "\[Rule]", "alfm"}], ",", 
        RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], "/.", 
     RowBox[{"Dot", "\[Rule]", "dot"}]}], "/.", 
    RowBox[{"mag", "\[Rule]", "magM"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G4KerFn", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_", ",", "k4_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"G4p", "[", 
       RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"al", "\[Rule]", "alfm"}], ",", 
        RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], "/.", 
     RowBox[{"Dot", "\[Rule]", "dot"}]}], "/.", 
    RowBox[{"mag", "\[Rule]", "magM"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.833490170499406*^9, 3.8334901927060003`*^9}, {
  3.833490624483382*^9, 3.833490626760129*^9}, {3.870216132982176*^9, 
  3.8702161337605133`*^9}, {3.897462900975717*^9, 3.897462926121332*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"b869661e-d44a-4a28-a6b8-7a5b78c39e3f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F5KerFn", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_", ",", "k4_", ",", "k5_"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F5p", "[", 
       RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4", ",", "k5"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"al", "\[Rule]", "alfm"}], ",", 
        RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], "/.", 
     RowBox[{"Dot", "\[Rule]", "dot"}]}], "/.", 
    RowBox[{"mag", "\[Rule]", "magM"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G5KerFn", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_", ",", "k4_", ",", "k5_"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"G5p", "[", 
       RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4", ",", "k5"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"al", "\[Rule]", "alfm"}], ",", 
        RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], "/.", 
     RowBox[{"Dot", "\[Rule]", "dot"}]}], "/.", 
    RowBox[{"mag", "\[Rule]", "magM"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.873220549161236*^9, 3.8732205679322042`*^9}, {
  3.8974629065574007`*^9, 3.897462929874316*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"acde7dbd-e4aa-423e-a49b-122cbe3185a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kerreps", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"F2ker", "->", "F2KerFn"}], ",", 
     RowBox[{"G2ker", "->", "G2KerFn"}], ",", 
     RowBox[{"F3ker", "->", "F3KerFn"}], ",", 
     RowBox[{"G3ker", "->", "G3KerFn"}], ",", 
     RowBox[{"F4ker", "->", "F4KerFn"}], ",", 
     RowBox[{"G4ker", "->", "G4KerFn"}], ",", 
     RowBox[{"F5ker", "->", "F5KerFn"}], ",", 
     RowBox[{"G5ker", "->", "G5KerFn"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.873220352536435*^9, 3.873220434756662*^9}, 
   3.873220757433331*^9, {3.891074344819065*^9, 3.89107439238975*^9}, {
   3.8974628918494453`*^9, 3.897462929875346*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"2d89a13f-8bfb-494c-b684-b2cfe38b4631"]
}, Closed]],

Cell[CellGroupData[{

Cell["import kernels and degeneracy equations up to 5th order", "Subsection",
 CellChangeTimes->{{3.895907596617741*^9, 3.895907604392393*^9}, {
  3.8959084540862226`*^9, 
  3.895908457601462*^9}},ExpressionUUID->"548cdd4c-72e4-423c-a3a1-\
8f19bf99274d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cker1NamesList", "=", 
   RowBox[{"Import", "[", "\"\<Cker1names.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895907750096882*^9, 3.8959077980334787`*^9}, {
  3.89590794716177*^9, 3.895907953872305*^9}, {3.895908041694981*^9, 
  3.8959080434801598`*^9}, {3.895908114385047*^9, 3.8959081161801777`*^9}, {
  3.895908158466363*^9, 3.89590816012304*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"1adc2132-5d0a-4f46-b58f-7cb8dff32130"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cker1FnsList", "=", 
   RowBox[{"Import", "[", "\"\<Cker1fns.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895907780183992*^9, 3.895907816299615*^9}, {
  3.895907949348771*^9, 3.895907951328434*^9}, {3.895908044850563*^9, 
  3.895908046949731*^9}, {3.8959081184427347`*^9, 3.8959081209655848`*^9}, {
  3.8959081615017567`*^9, 3.895908164043309*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"f155cde6-bcb3-44de-b3f6-e23d35d49d20"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DegenEqs1", "=", 
   RowBox[{"Import", "[", "\"\<DegenEqs1.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895909049420844*^9, 3.895909055009486*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"1d540678-9959-479a-a931-2ba7d6d8ed70"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.895908155637652*^9, 3.895908155820422*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"a210ad5f-a13d-40de-a97c-1e48ed4fbfff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cker2NamesList", "=", 
   RowBox[{"Import", "[", "\"\<Cker2names.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895907750096882*^9, 3.8959077980334787`*^9}, {
  3.89590794716177*^9, 3.895907953872305*^9}, {3.895908041694981*^9, 
  3.8959080434801598`*^9}, {3.895908114385047*^9, 3.8959081161801777`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"9148816b-3e25-4730-92ac-f0635238089c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cker2FnsList", "=", 
   RowBox[{"Import", "[", "\"\<Cker2fns.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895907780183992*^9, 3.895907816299615*^9}, {
  3.895907949348771*^9, 3.895907951328434*^9}, {3.895908044850563*^9, 
  3.895908046949731*^9}, {3.8959081184427347`*^9, 3.8959081209655848`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"1c0853f4-b5e3-4660-b33f-04c45011ae34"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DegenEqs2", "=", 
   RowBox[{"Import", "[", "\"\<DegenEqs2.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895908990181857*^9, 3.895908991955372*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"8736e647-6037-46da-b8c7-d81021bf5172"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.895908111890147*^9, 3.895908112324472*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"1b45bd41-bb91-4370-ba4a-5c2fbd40fc84"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cker3NamesList", "=", 
   RowBox[{"Import", "[", "\"\<Cker3names.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895907750096882*^9, 3.8959077980334787`*^9}, {
  3.89590794716177*^9, 3.895907953872305*^9}, {3.895908041694981*^9, 
  3.8959080434801598`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"cf1dc3ea-4a1d-4d14-98e7-798a3f5a69dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cker3FnsList", "=", 
   RowBox[{"Import", "[", "\"\<Cker3fns.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895907780183992*^9, 3.895907816299615*^9}, {
  3.895907949348771*^9, 3.895907951328434*^9}, {3.895908044850563*^9, 
  3.895908046949731*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"4c199666-1415-47b3-988c-03d40b86262a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DegenEqs3", "=", 
   RowBox[{"Import", "[", "\"\<DegenEqs3.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895908897697426*^9, 3.89590889922066*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"cdbb78d4-a2c0-4a70-b3a1-d66b32af9337"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.89590799617402*^9, 3.8959079965803633`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"e6750175-c2eb-485a-b985-263b3bfe4f7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cker4NamesList", "=", 
   RowBox[{"Import", "[", "\"\<Cker4names.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895907750096882*^9, 3.8959077980334787`*^9}, {
  3.89590794716177*^9, 3.895907953872305*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"b5f59f2a-5535-4606-afc2-600a34994b59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cker4FnsList", "=", 
   RowBox[{"Import", "[", "\"\<Cker4fns.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895907780183992*^9, 3.895907816299615*^9}, {
  3.895907949348771*^9, 3.895907951328434*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"0325681b-d946-4725-94ee-72fa9a6b89c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DegenEqs4", "=", 
   RowBox[{"Import", "[", "\"\<DegenEqs4.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895908532732976*^9, 3.895908534861292*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"2725e5bc-2668-4202-9ede-2d85f89cf4f1"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.895907943654688*^9, 3.8959079444040823`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"a7633772-c9ac-498b-9cc2-6c2fffdba4ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cker5NamesList", "=", 
   RowBox[{"Import", "[", "\"\<Cker5names.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895907750096882*^9, 3.8959077980334787`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"311c8ac0-519d-49c8-b55c-22d203c04793"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cker5FnsList", "=", 
   RowBox[{"Import", "[", "\"\<Cker5fns.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895907780183992*^9, 3.895907816299615*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"7dae14ec-1bf1-4f50-8aa7-b62e5ffeef39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DegenEqs5", "=", 
   RowBox[{"Import", "[", "\"\<DegenEqs5.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895908461330689*^9, 3.895908485199753*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"47cdbfe4-55b3-4e0b-88c0-ab982f00ed8f"]
}, Closed]],

Cell[CellGroupData[{

Cell["explicitly verify degeneracy equations", "Subsection",
 CellChangeTimes->{{3.895909675929085*^9, 
  3.895909684653472*^9}},ExpressionUUID->"a0a890da-57ff-4b8a-8b04-\
9a078bd036e9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"varSubVec", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", "k1", "}"}], ",", "kerreps"}], "]"}], "&"}], "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"DegenEqs1", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], "/.", 
    RowBox[{"Thread", "[", 
     RowBox[{"Cker1NamesList", "->", "Cker1FnsList"}], "]"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.895909965524235*^9, 3.89590997165845*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"a40340c9-7f2c-4a12-9d36-4905543e4d01"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.8959099719229107`*^9, 3.896338378593568*^9, 
  3.897463021970776*^9, 3.898014492738234*^9, 3.898763336536611*^9, 
  3.898832488122616*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"55e631ea-69fe-4aa3-9169-100d9e9b1e51"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"varSubVec", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2"}], "}"}], ",", "kerreps"}], "]"}], "&"}], "/@", 
  
  RowBox[{"(", 
   RowBox[{
    RowBox[{"DegenEqs2", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], "/.", 
    RowBox[{"Thread", "[", 
     RowBox[{"Cker2NamesList", "->", "Cker2FnsList"}], "]"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.895909947320466*^9, 3.895909955537936*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"2a040766-5dd5-4c35-bce6-dd1f13579913"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8959099638542347`*^9, 3.8963383786052313`*^9, 
  3.8974630220198927`*^9, 3.898014495997143*^9, 3.898763336589075*^9, 
  3.898832488175694*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"bd821233-e11d-4144-a8fd-57177e0acb6b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"varSubVec", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}], ",", "kerreps"}], "]"}], 
   "&"}], "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"DegenEqs3", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], "/.", 
    RowBox[{"Thread", "[", 
     RowBox[{"Cker3NamesList", "->", "Cker3FnsList"}], "]"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.895909935985865*^9, 3.895909942891405*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"8ca2a5d5-41d0-4c5a-a1b7-d9c37cdd90f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.895909962295776*^9, 3.896338378628798*^9, 
  3.8974630220477657`*^9, 3.8980144972541113`*^9, 3.898014530317762*^9, 
  3.898763336614299*^9, 3.898832488198098*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"fe34baf4-0f40-4636-a2b9-dd65d48f3494"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"varSubVec", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "}"}], ",", 
     "kerreps"}], "]"}], "&"}], "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"DegenEqs4", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], "/.", 
    RowBox[{"Thread", "[", 
     RowBox[{"Cker4NamesList", "->", "Cker4FnsList"}], "]"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.895909838674073*^9, 3.895909912618732*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"90d010db-47b8-4752-bf77-58db1b7918b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.895909883987297*^9, 3.8959099132881527`*^9}, 
   3.896338378969524*^9, 3.897463022386716*^9, 3.898014531400639*^9, 
   3.898763337090757*^9, 3.898832488683517*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"e8e766ce-9d2a-460f-bc4a-df0076340b4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"varSubVec", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4", ",", "k5"}], "}"}], ",", 
     "kerreps"}], "]"}], "&"}], "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"DegenEqs5", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], "/.", 
    RowBox[{"Thread", "[", 
     RowBox[{"Cker5NamesList", "->", "Cker5FnsList"}], "]"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.895909838674073*^9, 3.8959099289445553`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"2c674c01-9b3a-42d8-aaa4-206359ba3b87"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.895909883987297*^9, 3.8959099132881527`*^9}, 
   3.895909955635024*^9, 3.896338404945863*^9, 3.8974630479596567`*^9, 
   3.8980145686088247`*^9, 3.8987633723483257`*^9, 3.898832524236053*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"e483848a-c44e-49f4-b8c5-6076dc038f96"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.896969886879711*^9, 3.896969888764854*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"5af63c43-52ff-47fc-a624-4c347d82bb3c"],

Cell["\<\
show that fifth-order bias kernels satisfy fourth-order degeneracy equations\
\>", "Text",
 CellChangeTimes->{{3.8969698970997066`*^9, 
  3.8969699129419737`*^9}},ExpressionUUID->"c3f7ea27-5e2b-427c-b0ae-\
978498d1c52b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"varSubVec", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4", ",", "k5"}], "}"}], ",", 
     "kerreps"}], "]"}], "&"}], "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"DegenEqs4", "\[LeftDoubleBracket]", 
      RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], "/.", 
     RowBox[{"Cker4", "->", "Cker5"}]}], "/.", 
    RowBox[{"Thread", "[", 
     RowBox[{"Cker5NamesList", "->", "Cker5FnsList"}], "]"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.896971761654216*^9, 3.896971783451044*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"3fadfd91-f6d9-4df1-95c7-0e08e2d7bb91"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.8969717804166117`*^9, 3.896971792386118*^9}, 
   3.897463056575077*^9, 3.898014581469633*^9, 3.898763385259078*^9, 
   3.898832536480361*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"da2d9d6a-fc95-440b-862d-472d12995a9e"]
}, Open  ]],

Cell["show that degeneracy equations have block form", "Text",
 CellChangeTimes->{{3.897363518860898*^9, 
  3.89736352453047*^9}},ExpressionUUID->"2c182816-1344-41f4-8d58-\
494b157639cd"],

Cell[TextData[{
 "first reorder the basis elements so that all elements in ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalGamma]", "5"], "\\", 
    SubscriptBox["\[CapitalGamma]", "4"]}], TraditionalForm]],ExpressionUUID->
  "d482b190-2da4-489d-b2a7-f9014221bc2f"],
 " are at the end"
}], "Text",
 CellChangeTimes->{{3.897363624478107*^9, 
  3.8973636592932568`*^9}},ExpressionUUID->"a0dab3de-df23-436a-b520-\
cba2882b7173"],

Cell[BoxData[
 RowBox[{
  RowBox[{"reorder5basis", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Cker5", "[", "p2", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "p2", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "p2", "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["p2", "2"], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "p3", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "p3", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "p4", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "r2", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "r2", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "r2", "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"p2", " ", "r2"}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["r2", "2"], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "r2p", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "r2p", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "r2p2", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "r3", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "r3", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "r3p", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "r4", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "rp", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "rp", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "rp", "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"p2", " ", "rp"}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r2", " ", "rp"}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["rp", "2"], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "rp2", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "rp2", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "rp3", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "rprp", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "\[Delta]", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "\[Delta]", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "\[Delta]", "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "\[Delta]", "]"}], "[", "4", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"p2", " ", "\[Delta]"}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"p2", " ", "\[Delta]"}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"p3", " ", "\[Delta]"}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r2", " ", "\[Delta]"}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r2", " ", "\[Delta]"}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r2p", " ", "\[Delta]"}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r3", " ", "\[Delta]"}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"rp", " ", "\[Delta]"}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"rp", " ", "\[Delta]"}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"rp2", " ", "\[Delta]"}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["\[Delta]", "2"], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["\[Delta]", "2"], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["\[Delta]", "2"], "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"p2", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r2", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"rp", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["\[Delta]", "3"], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["\[Delta]", "3"], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["\[Delta]", "4"], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "\[Theta]", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "\[Theta]", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "\[Theta]", "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "\[Theta]", "]"}], "[", "4", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"p2", " ", "\[Theta]"}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"p2", " ", "\[Theta]"}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"p3", " ", "\[Theta]"}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r2", " ", "\[Theta]"}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r2", " ", "\[Theta]"}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r2p", " ", "\[Theta]"}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r3", " ", "\[Theta]"}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"rp", " ", "\[Theta]"}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"rp", " ", "\[Theta]"}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"rp2", " ", "\[Theta]"}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"\[Delta]", " ", "\[Theta]"}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"\[Delta]", " ", "\[Theta]"}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"\[Delta]", " ", "\[Theta]"}], "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"p2", " ", "\[Delta]", " ", "\[Theta]"}], "]"}], "[", "1", 
      "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r2", " ", "\[Delta]", " ", "\[Theta]"}], "]"}], "[", "1", 
      "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"rp", " ", "\[Delta]", " ", "\[Theta]"}], "]"}], "[", "1", 
      "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{
        SuperscriptBox["\[Delta]", "2"], " ", "\[Theta]"}], "]"}], "[", "1", 
      "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{
        SuperscriptBox["\[Delta]", "2"], " ", "\[Theta]"}], "]"}], "[", "2", 
      "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{
        SuperscriptBox["\[Delta]", "3"], " ", "\[Theta]"}], "]"}], "[", "1", 
      "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["\[Theta]", "2"], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["\[Theta]", "2"], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["\[Theta]", "2"], "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"p2", " ", 
        SuperscriptBox["\[Theta]", "2"]}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r2", " ", 
        SuperscriptBox["\[Theta]", "2"]}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"rp", " ", 
        SuperscriptBox["\[Theta]", "2"]}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"\[Delta]", " ", 
        SuperscriptBox["\[Theta]", "2"]}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"\[Delta]", " ", 
        SuperscriptBox["\[Theta]", "2"]}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{
        SuperscriptBox["\[Delta]", "2"], " ", 
        SuperscriptBox["\[Theta]", "2"]}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["\[Theta]", "3"], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["\[Theta]", "3"], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"\[Delta]", " ", 
        SuperscriptBox["\[Theta]", "3"]}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["\[Theta]", "4"], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "\[Delta]", "]"}], "[", "5", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "\[Theta]", "]"}], "[", "5", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["\[Delta]", "2"], "]"}], "[", "4", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"\[Delta]", " ", "\[Theta]"}], "]"}], "[", "4", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["\[Theta]", "2"], "]"}], "[", "4", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "r2", "]"}], "[", "4", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "rp", "]"}], "[", "4", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "p2", "]"}], "[", "4", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["\[Delta]", "3"], "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{
        SuperscriptBox["\[Delta]", "2"], " ", "\[Theta]"}], "]"}], "[", "3", 
      "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"\[Delta]", " ", 
        SuperscriptBox["\[Theta]", "2"]}], "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["\[Theta]", "3"], "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "r3", "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "r2p", "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "rp2", "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "p3", "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r2", " ", "\[Delta]"}], "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"rp", " ", "\[Delta]"}], "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"p2", " ", "\[Delta]"}], "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r2", " ", "\[Theta]"}], "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"rp", " ", "\[Theta]"}], "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"p2", " ", "\[Theta]"}], "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["\[Delta]", "4"], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r3", " ", "\[Delta]"}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r2", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["r2", "2"], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "r4", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["p2", "2"], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "p4", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"p2", " ", "r2"}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "r2p2", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r2", " ", "r3"}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "r3p", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "r5", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"p2", " ", "rp"}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r2", " ", "rp"}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["rp", "2"], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "rp3", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", "rprp", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"p3", " ", "\[Delta]"}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{
        SuperscriptBox["r2", "2"], " ", "\[Delta]"}], "]"}], "[", "1", "]"}], 
     ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r2p", " ", "\[Delta]"}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r4", " ", "\[Delta]"}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"rp2", " ", "\[Delta]"}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"p2", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r3", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"rp", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r2", " ", 
        SuperscriptBox["\[Delta]", "3"]}], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["\[Delta]", "5"], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"p3", " ", "\[Theta]"}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r2p", " ", "\[Theta]"}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r3", " ", "\[Theta]"}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"rp2", " ", "\[Theta]"}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"p2", " ", "\[Delta]", " ", "\[Theta]"}], "]"}], "[", "2", 
      "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r2", " ", "\[Delta]", " ", "\[Theta]"}], "]"}], "[", "2", 
      "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"rp", " ", "\[Delta]", " ", "\[Theta]"}], "]"}], "[", "2", 
      "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{
        SuperscriptBox["\[Delta]", "3"], " ", "\[Theta]"}], "]"}], "[", "2", 
      "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"p2", " ", 
        SuperscriptBox["\[Theta]", "2"]}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"r2", " ", 
        SuperscriptBox["\[Theta]", "2"]}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"rp", " ", 
        SuperscriptBox["\[Theta]", "2"]}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{
        SuperscriptBox["\[Delta]", "2"], " ", 
        SuperscriptBox["\[Theta]", "2"]}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       RowBox[{"\[Delta]", " ", 
        SuperscriptBox["\[Theta]", "3"]}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker5", "[", 
       SuperscriptBox["\[Theta]", "4"], "]"}], "[", "2", "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.897363665723822*^9, 3.897363673358017*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"b1ab23ca-795e-4c23-9d80-371bde776599"],

Cell[BoxData[
 RowBox[{
  RowBox[{"reorder5Degens", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"#", ",", "reorder5basis"}], "]"}], "&"}], "/@", 
    RowBox[{"DegenEqs5", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8971234253353853`*^9, 3.897123430163775*^9}, {
   3.897123686650504*^9, 3.897123708357366*^9}, {3.897123762398016*^9, 
   3.8971237718534737`*^9}, 3.897124389860345*^9, {3.8973637301607656`*^9, 
   3.8973637721921377`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"2f3b41ea-fb08-4758-8b00-2751278876af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rowReduce5Degen", "=", 
   RowBox[{"RowReduce", "[", "reorder5Degens", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.897363163601548*^9, 3.897363170981037*^9}, {
  3.8973637787433233`*^9, 3.897363783948132*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"e72a42a9-2c5f-4ab3-bba5-f8ebd8009af6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"rowReduce5Degen", "\[LeftDoubleBracket]", 
     RowBox[{
      RowBox[{"1", ";;", "73"}], ",", 
      RowBox[{"89", ";;", 
       RowBox[{"88", "+", "63"}]}]}], "\[RightDoubleBracket]"}], "//", 
    "Flatten"}], ",", 
   RowBox[{
    RowBox[{"#", "!=", "0"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8973638531920424`*^9, 3.897363896658374*^9}, {
  3.897363936023769*^9, 3.897363936787875*^9}, {3.897363981071004*^9, 
  3.8973640147208853`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"0f2055e8-b3a8-4c45-9093-5052ba8a16ca"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{
  3.897363787791566*^9, {3.897363871006895*^9, 3.897363893593712*^9}, {
   3.8973640028140287`*^9, 3.897364015696218*^9}, 3.897463056649744*^9, 
   3.898014581625267*^9, 3.898763385391584*^9, 3.898832536566436*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"63fb1274-2400-47c9-8c26-1369df4af716"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"rowReduce5Degen", "\[LeftDoubleBracket]", 
     RowBox[{
      RowBox[{"74", ";;", "122"}], ",", 
      RowBox[{"1", ";;", "88"}]}], "\[RightDoubleBracket]"}], "//", 
    "Flatten"}], ",", 
   RowBox[{
    RowBox[{"#", "!=", "0"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.897364033319512*^9, 3.897364042335957*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"73f61cb5-2f7a-4d34-b6bc-9088effc2db6"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.897364043010765*^9, 3.897463056671055*^9, 
  3.89801458167268*^9, 3.8987633854151506`*^9, 3.8988325365881443`*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"c77a019c-b18a-478e-bac6-351c1cb4f452"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["full bases", "Subsection",
 CellChangeTimes->{{3.8959096479192142`*^9, 3.895909648554927*^9}, {
  3.895912479261141*^9, 
  3.8959124837547503`*^9}},ExpressionUUID->"eeac60ad-02af-427d-8770-\
bc046b3ffdbf"],

Cell["\<\
have mathematica solve the degeneracy equations to determine a basis\
\>", "Text",
 CellChangeTimes->{{3.8959105913463373`*^9, 3.895910660133016*^9}, 
   3.896338408057025*^9},ExpressionUUID->"5359b11e-9b01-4de8-8b68-\
12052fe95c48"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RandSolve1", "=", 
   RowBox[{
    RowBox[{"Solve", "[", "DegenEqs1", "]"}], "//", "Flatten"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"RandBasis1", "=", 
  RowBox[{"Complement", "[", 
   RowBox[{"Cker1NamesList", ",", 
    RowBox[{"RandSolve1", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.895910668451191*^9, 3.895910681274083*^9}, {
  3.895911401072528*^9, 3.8959114084956636`*^9}, {3.8959118898019457`*^9, 
  3.895911891101879*^9}, {3.896179983981255*^9, 3.89617998821237*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"de2528b9-78e9-47ec-8dfa-bf96820e7899"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Cker1", "[", "\[Delta]", "]"}], "[", "1", "]"}], "}"}]], "Output",\

 CellChangeTimes->{3.895910682849077*^9, 3.895911427882803*^9, 
  3.895911893735897*^9, 3.896179988518992*^9, 3.896338404991479*^9, 
  3.897463067209002*^9, 3.898014620276445*^9, 3.898763392655497*^9, 
  3.898832546190627*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"8dc2deae-c520-483a-9909-204941753750"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RandBasis1", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.8959109006675367`*^9, 3.8959109016293163`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"72fec4a1-d18e-4923-850b-eea1180cc042"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.895910902286435*^9, 3.89591142848846*^9, 
  3.8961799891602077`*^9, 3.896338405002472*^9, 3.897463067274685*^9, 
  3.898014620341223*^9, 3.898763392710046*^9, 3.898832546249061*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"5cdd1298-c6d1-42af-8d49-29311acb3a8c"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.895910903161282*^9, 3.8959109035866833`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"787bb334-279c-4ce4-9e05-2a934c566e22"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RandSolve2", "=", 
   RowBox[{
    RowBox[{"Solve", "[", "DegenEqs2", "]"}], "//", "Flatten"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"RandBasis2", "=", 
  RowBox[{"Complement", "[", 
   RowBox[{"Cker2NamesList", ",", 
    RowBox[{"RandSolve2", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.895910689790357*^9, 3.895910694178596*^9}, {
   3.895911372155353*^9, 3.895911395934105*^9}, 3.8959118955169764`*^9, {
   3.896179991121367*^9, 3.896179995573254*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"3179f2b5-ff62-4526-ad4a-1d9f11728293"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Cker2", "[", "r2", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker2", "[", "\[Delta]", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker2", "[", "\[Delta]", "]"}], "[", "2", "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8959106953214006`*^9, 3.895911429613852*^9, 
  3.8959118957623672`*^9, 3.896179995894628*^9, 3.896338405034608*^9, 
  3.897463067300013*^9, 3.8980146203561907`*^9, 3.8987633927404127`*^9, 
  3.898832546265929*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"1bc0cd11-4ad2-4965-affc-405a957af5a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RandBasis2", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.895910909366684*^9, 3.895910909463682*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"1fa79a91-4b50-4aad-9014-59847da6e0f0"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.895910909742476*^9, 3.895911430269985*^9, 
  3.896338405056715*^9, 3.897463067310354*^9, 3.898014620378447*^9, 
  3.898763392751988*^9, 3.8988325462905903`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"46bf9a38-b7fe-4e1a-a778-94c6d5ce7010"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.895910910588621*^9, 3.8959109111954823`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"1eba7441-3768-4cc1-b450-361889e2a181"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RandSolve3", "=", 
   RowBox[{
    RowBox[{"Solve", "[", "DegenEqs3", "]"}], "//", "Flatten"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"RandBasis3", "=", 
  RowBox[{"Complement", "[", 
   RowBox[{"Cker3NamesList", ",", 
    RowBox[{"RandSolve3", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.895910859547264*^9, 3.895910862909767*^9}, {
   3.8959114131128674`*^9, 3.895911426205665*^9}, 3.8959118975283337`*^9, {
   3.8961799981914988`*^9, 3.896180003775126*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"ef35707c-1fef-41f5-b21c-067a82e347e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Cker3", "[", "p2", "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker3", "[", "r2", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker3", "[", "r2p", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker3", "[", "\[Delta]", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker3", "[", "\[Delta]", "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker3", "[", "\[Delta]", "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker3", "[", 
     RowBox[{"r2", " ", "\[Delta]"}], "]"}], "[", "1", "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.895910864457252*^9, 3.895911431420063*^9, 
  3.895911897766014*^9, 3.896180004101902*^9, 3.896338405081902*^9, 
  3.897463067335856*^9, 3.898014620418456*^9, 3.8987633927828617`*^9, 
  3.898832546317891*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"d00297a8-4ee5-4560-ba15-a031baa1d25c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RandBasis3", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.8959109187754173`*^9, 3.895910918905551*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"7c4738e7-aa4b-4945-b679-9b20a56422ca"],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{3.895910919266765*^9, 3.895911432819118*^9, 
  3.896338405090372*^9, 3.897463067344047*^9, 3.898014620440404*^9, 
  3.898763392803876*^9, 3.898832546342244*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"6b697574-fcee-45a4-a2e6-231215de69e7"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.895910919968549*^9, 3.8959109210131483`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"a954fdcb-edc3-4cac-b422-8d3f013fd3c4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RandSolve4", "=", 
   RowBox[{
    RowBox[{"Solve", "[", "DegenEqs4", "]"}], "//", "Flatten"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"RandBasis4", "=", 
  RowBox[{"Complement", "[", 
   RowBox[{"Cker4NamesList", ",", 
    RowBox[{"RandSolve4", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.895910871610035*^9, 3.895910876636075*^9}, {
   3.895911438224722*^9, 3.895911445990727*^9}, 3.895911899144939*^9, {
   3.896180005976224*^9, 3.8961800100759087`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"cf7d7376-9648-401a-9793-5bc44cd9a7ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Cker4", "[", "p2", "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker4", "[", "p2", "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker4", "[", "p3", "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker4", "[", "r2", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker4", "[", "r2", "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker4", "[", 
     SuperscriptBox["r2", "2"], "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker4", "[", "r2p", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker4", "[", "r3p", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker4", "[", "\[Delta]", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker4", "[", "\[Delta]", "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker4", "[", "\[Delta]", "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker4", "[", "\[Delta]", "]"}], "[", "4", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker4", "[", 
     RowBox[{"r2", " ", "\[Delta]"}], "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker4", "[", 
     RowBox[{"r2", " ", "\[Delta]"}], "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker4", "[", 
     RowBox[{"r3", " ", "\[Delta]"}], "]"}], "[", "1", "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.895910876926139*^9, 3.895911446662746*^9, 
  3.895911899406252*^9, 3.89618001039461*^9, 3.8963384051278067`*^9, 
  3.897463067367206*^9, 3.898014620466653*^9, 3.89876339283204*^9, 
  3.898832546366982*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"2355e6d9-6d8b-49ab-8661-a288728db17c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RandBasis4", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.895910926686575*^9, 3.89591092675181*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"030b8e0f-ea32-4e6e-80dd-a217c1a00eba"],

Cell[BoxData["15"], "Output",
 CellChangeTimes->{3.895910927003489*^9, 3.895911447858431*^9, 
  3.896338405140561*^9, 3.897463067375555*^9, 3.89801462047939*^9, 
  3.898763392841486*^9, 3.898832546376932*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"105d3376-8a7c-4733-b90f-401ab89ff0a8"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.895910927811926*^9, 3.895910928293008*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"506335de-2963-4fac-9fea-a35f24f7e7d1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RandSolve5", "=", 
   RowBox[{
    RowBox[{"Solve", "[", "DegenEqs5", "]"}], "//", "Flatten"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"RandBasis5", "=", 
  RowBox[{"Complement", "[", 
   RowBox[{"Cker5NamesList", ",", 
    RowBox[{"RandSolve5", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.8959108871604223`*^9, 3.895910890912418*^9}, {
   3.89591145218707*^9, 3.89591146042684*^9}, 3.895911901061686*^9, {
   3.896180012731238*^9, 3.8961800168439817`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"44c9d690-5f6f-4702-a696-255a6be92249"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Cker5", "[", "p2", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "p2", "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "p2", "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "p2", "]"}], "[", "4", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     SuperscriptBox["p2", "2"], "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     SuperscriptBox["p2", "2"], "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "p3", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "p3", "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "p3", "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "p4", "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "r2", "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "r2", "]"}], "[", "4", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     RowBox[{"p2", " ", "r2"}], "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "r2p", "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "r3p", "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "rprp", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "\[Delta]", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "\[Delta]", "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "\[Delta]", "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "\[Delta]", "]"}], "[", "4", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "\[Delta]", "]"}], "[", "5", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     RowBox[{"p2", " ", "\[Delta]"}], "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     RowBox[{"p2", " ", "\[Delta]"}], "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     RowBox[{"p3", " ", "\[Delta]"}], "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     RowBox[{"r2", " ", "\[Delta]"}], "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     RowBox[{"p2", " ", "\[Theta]"}], "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     RowBox[{
      SuperscriptBox["\[Delta]", "2"], " ", 
      SuperscriptBox["\[Theta]", "2"]}], "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     RowBox[{"\[Delta]", " ", 
      SuperscriptBox["\[Theta]", "3"]}], "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     RowBox[{"\[Delta]", " ", 
      SuperscriptBox["\[Theta]", "3"]}], "]"}], "[", "2", "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.895910891186224*^9, 3.8959114606287193`*^9, 
  3.895911901290534*^9, 3.896180017200039*^9, 3.896338405181788*^9, 
  3.897463067415345*^9, 3.898014620527858*^9, 3.8987633928855257`*^9, 
  3.898832546421237*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"42506407-a361-4f7e-9091-9c9f969148be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RandBasis5", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.8959109322087183`*^9, 3.895910932476295*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"101dbd84-663d-41fc-8da9-d18f7845796b"],

Cell[BoxData["29"], "Output",
 CellChangeTimes->{3.895910934092091*^9, 3.895911462424398*^9, 
  3.896180018439514*^9, 3.896338405193903*^9, 3.8974630674384727`*^9, 
  3.898014620541438*^9, 3.898763392900663*^9, 3.898832546434412*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"4712534b-df0a-446c-9f38-0eff46d1b7b4"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.895910940562044*^9},
 CellLabel->
  "In[107]:=",ExpressionUUID->"852d49d6-5923-45c9-bb3c-1e024be8e40c"],

Cell["\<\
check that the Basis of Descendents bases used in 2211.17130 and this work \
are equivalent to the above
find the transformation from the BoD basis to the random basis above, then \
make sure it is invertible\
\>", "Text",
 CellChangeTimes->{{3.8959109457021027`*^9, 3.895910951782962*^9}, {
  3.895911001030571*^9, 3.895911007318301*^9}, {3.895911220704007*^9, 
  3.895911225983122*^9}, {3.895911932991733*^9, 3.895911987149145*^9}, {
  3.897542014644195*^9, 
  3.897542021251338*^9}},ExpressionUUID->"2c2f45c0-3568-40f4-840d-\
df88e174d7f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BoDList1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cker1", "[", "\[Delta]", "]"}], "[", "1", "]"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.895911172779203*^9, 3.895911179154508*^9}, {
  3.895912105537566*^9, 3.895912105799333*^9}, {3.8959122112696857`*^9, 
  3.8959122379272327`*^9}, {3.8959123092860737`*^9, 3.895912388404376*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"6cfe00cb-7c59-45b4-992b-05833c9e53aa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Det", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"#", ",", "RandBasis1"}], "]"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{"BoDList1", "/.", "RandSolve1"}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.895911629684093*^9, 3.89591162992122*^9}, {
   3.895911740591569*^9, 3.895911782139493*^9}, 3.895911819006755*^9, {
   3.895911912104302*^9, 3.8959119138144827`*^9}, {3.895912195465912*^9, 
   3.8959121990764713`*^9}, {3.895912364707017*^9, 3.895912393500181*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"6a1b0473-1d34-4f0a-9960-b416b1884561"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.895911783746747*^9, 3.895911819382515*^9, {3.895911907372546*^9, 
   3.895911914124123*^9}, 3.89591231060911*^9, {3.895912368003624*^9, 
   3.8959123960036383`*^9}, 3.896338405226726*^9, 3.89746306747227*^9, 
   3.898014620577415*^9, 3.898763392936986*^9, 3.8988325464674797`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"dc16e490-7410-49e4-890b-ba899bd3bfe2"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8959123739143257`*^9, 3.895912375317856*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"98557eb9-1903-41ba-9d21-08fd5d24ebaf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BoDList2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Cker2", "[", "\[Delta]", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker2", "[", "\[Delta]", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker2", "[", 
       SuperscriptBox["\[Delta]", "2"], "]"}], "[", "1", "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.895911172779203*^9, 3.895911179154508*^9}, {
  3.895912105537566*^9, 3.895912105799333*^9}, {3.8959122112696857`*^9, 
  3.8959122379272327`*^9}, {3.8959123092860737`*^9, 3.8959123621909857`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"5feef47d-57b8-4c5e-a3f1-67aea87a2f95"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Det", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"#", ",", "RandBasis2"}], "]"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{"BoDList2", "/.", "RandSolve2"}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.895911629684093*^9, 3.89591162992122*^9}, {
   3.895911740591569*^9, 3.895911782139493*^9}, 3.895911819006755*^9, {
   3.895911912104302*^9, 3.8959119138144827`*^9}, {3.895912195465912*^9, 
   3.8959121990764713`*^9}, {3.895912364707017*^9, 3.8959123677473717`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"dcc9fd68-f5a8-412f-83a4-e49ad825a8ef"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["2", "5"]}]], "Output",
 CellChangeTimes->{
  3.895911783746747*^9, 3.895911819382515*^9, {3.895911907372546*^9, 
   3.895911914124123*^9}, 3.89591231060911*^9, 3.895912368003624*^9, 
   3.896338405256089*^9, 3.8974630675049067`*^9, 3.8980146206072474`*^9, 
   3.898763392970048*^9, 3.898832546500058*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"740500ac-b816-4fa1-a347-2f55e378934f"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.895912323426854*^9, 3.895912323922564*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"2d6850c9-a812-48e3-a5e5-b8db1c9c9386"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BoDList3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Cker3", "[", "\[Delta]", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker3", "[", "\[Delta]", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker3", "[", "\[Delta]", "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker3", "[", 
       SuperscriptBox["\[Delta]", "2"], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker3", "[", 
       SuperscriptBox["\[Delta]", "2"], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker3", "[", "r2", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker3", "[", 
       SuperscriptBox["\[Delta]", "3"], "]"}], "[", "1", "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.895911172779203*^9, 3.895911179154508*^9}, {
   3.895912105537566*^9, 3.895912105799333*^9}, {3.8959122112696857`*^9, 
   3.8959122379272327`*^9}, 3.8959123092860737`*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"445d4b4d-7400-44d5-9dee-56e861bbb40c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Det", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"#", ",", "RandBasis3"}], "]"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{"BoDList3", "/.", "RandSolve3"}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.895911629684093*^9, 3.89591162992122*^9}, {
   3.895911740591569*^9, 3.895911782139493*^9}, 3.895911819006755*^9, {
   3.895911912104302*^9, 3.8959119138144827`*^9}, {3.895912195465912*^9, 
   3.8959121990764713`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"04f139f2-19e0-4dd3-b589-9ea070b7f89d"],

Cell[BoxData[
 FractionBox["8", "105"]], "Output",
 CellChangeTimes->{
  3.895911783746747*^9, 3.895911819382515*^9, {3.895911907372546*^9, 
   3.895911914124123*^9}, 3.89591231060911*^9, 3.896338405286705*^9, 
   3.897463067532999*^9, 3.89801462063796*^9, 3.898763392999981*^9, 
   3.898832546542096*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"0ebe6454-4de3-455d-a74f-9e76bfa170ed"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.895912100302306*^9, 3.895912101416092*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"1b578bb3-2234-478b-a671-eb909258face"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BoDList4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Cker4", "[", "\[Delta]", "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker4", "[", "\[Delta]", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker4", "[", "\[Delta]", "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker4", "[", "\[Delta]", "]"}], "[", "4", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker4", "[", 
       SuperscriptBox["\[Delta]", "2"], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker4", "[", 
       SuperscriptBox["\[Delta]", "2"], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker4", "[", 
       SuperscriptBox["\[Delta]", "2"], "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker4", "[", "r2", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker4", "[", "r2", "]"}], "[", "3", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker4", "[", 
       SuperscriptBox["\[Delta]", "3"], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker4", "[", 
       SuperscriptBox["\[Delta]", "3"], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker4", "[", "r3", "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker4", "[", 
       RowBox[{"r2", " ", "\[Delta]"}], "]"}], "[", "2", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker4", "[", 
       SuperscriptBox["\[Delta]", "4"], "]"}], "[", "1", "]"}], ",", 
     RowBox[{
      RowBox[{"Cker4", "[", 
       RowBox[{"r3", " ", "\[Delta]"}], "]"}], "[", "1", "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.895911172779203*^9, 3.895911179154508*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"92814e3a-71d5-4199-a8d5-954cbae818c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Det", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"#", ",", "RandBasis4"}], "]"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{"BoDList4", "/.", "RandSolve4"}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.895911629684093*^9, 3.89591162992122*^9}, {
   3.895911740591569*^9, 3.895911782139493*^9}, 3.895911819006755*^9, {
   3.895911912104302*^9, 3.8959119138144827`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"56085bc6-cf59-4284-91d7-96830be7d73b"],

Cell[BoxData[
 FractionBox["1024", "1047375"]], "Output",
 CellChangeTimes->{
  3.895911783746747*^9, 3.895911819382515*^9, {3.895911907372546*^9, 
   3.895911914124123*^9}, 3.8963384053191147`*^9, 3.897463067573359*^9, 
   3.898014620669195*^9, 3.898763393041106*^9, 3.898832546571198*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"63835381-ada1-49c2-8dd1-7ff5a7b32f97"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.895911994033456*^9, 3.8959120957674313`*^9},
 CellLabel->
  "In[119]:=",ExpressionUUID->"8978023a-0185-4acf-a0c0-13fb3170ce53"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BoDList5", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"BoDList4", "/.", 
     RowBox[{"Cker4", "->", "Cker5"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Cker5", "[", "\[Delta]", "]"}], "[", "5", "]"}], ",", 
      RowBox[{
       RowBox[{"Cker5", "[", 
        SuperscriptBox["\[Delta]", "2"], "]"}], "[", "4", "]"}], ",", 
      RowBox[{
       RowBox[{"Cker5", "[", "r2", "]"}], "[", "4", "]"}], ",", 
      RowBox[{
       RowBox[{"Cker5", "[", 
        SuperscriptBox["\[Delta]", "3"], "]"}], "[", "3", "]"}], ",", 
      RowBox[{
       RowBox[{"Cker5", "[", "r3", "]"}], "[", "3", "]"}], ",", 
      RowBox[{
       RowBox[{"Cker5", "[", 
        RowBox[{"r2", " ", "\[Delta]"}], "]"}], "[", "3", "]"}], ",", 
      RowBox[{
       RowBox[{"Cker5", "[", 
        SuperscriptBox["\[Delta]", "4"], "]"}], "[", "2", "]"}], ",", 
      RowBox[{
       RowBox[{"Cker5", "[", 
        RowBox[{"r3", " ", "\[Delta]"}], "]"}], "[", "2", "]"}], ",", 
      RowBox[{
       RowBox[{"Cker5", "[", "r4", "]"}], "[", "2", "]"}], ",", 
      RowBox[{
       RowBox[{"Cker5", "[", 
        SuperscriptBox["\[Delta]", "5"], "]"}], "[", "1", "]"}], ",", 
      RowBox[{
       RowBox[{"Cker5", "[", "r5", "]"}], "[", "1", "]"}], ",", 
      RowBox[{
       RowBox[{"Cker5", "[", 
        RowBox[{"\[Delta]", " ", "r4"}], "]"}], "[", "1", "]"}], ",", 
      RowBox[{
       RowBox[{"Cker5", "[", 
        RowBox[{
         SuperscriptBox["\[Delta]", "2"], "r3"}], "]"}], "[", "1", "]"}], ",", 
      RowBox[{
       RowBox[{"Cker5", "[", "p3", "]"}], "[", "3", "]"}]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.895911172779203*^9, 3.895911179154508*^9}, {
  3.89591199841096*^9, 3.895911998471849*^9}, {3.895912053136792*^9, 
  3.895912067837965*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"c92a27e0-8dd5-482e-9792-d6414aac51a3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Cker5", "[", "\[Delta]", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "\[Delta]", "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "\[Delta]", "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "\[Delta]", "]"}], "[", "4", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     SuperscriptBox["\[Delta]", "2"], "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     SuperscriptBox["\[Delta]", "2"], "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     SuperscriptBox["\[Delta]", "2"], "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "r2", "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "r2", "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     SuperscriptBox["\[Delta]", "3"], "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     SuperscriptBox["\[Delta]", "3"], "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "r3", "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     RowBox[{"r2", " ", "\[Delta]"}], "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     SuperscriptBox["\[Delta]", "4"], "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     RowBox[{"r3", " ", "\[Delta]"}], "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "\[Delta]", "]"}], "[", "5", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     SuperscriptBox["\[Delta]", "2"], "]"}], "[", "4", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "r2", "]"}], "[", "4", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     SuperscriptBox["\[Delta]", "3"], "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "r3", "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     RowBox[{"r2", " ", "\[Delta]"}], "]"}], "[", "3", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     SuperscriptBox["\[Delta]", "4"], "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     RowBox[{"r3", " ", "\[Delta]"}], "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "r4", "]"}], "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     SuperscriptBox["\[Delta]", "5"], "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "r5", "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     RowBox[{"r4", " ", "\[Delta]"}], "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", 
     RowBox[{"r3", " ", 
      SuperscriptBox["\[Delta]", "2"]}], "]"}], "[", "1", "]"}], ",", 
   RowBox[{
    RowBox[{"Cker5", "[", "p3", "]"}], "[", "3", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.89591206816891*^9, 3.896338405347331*^9, 
  3.897463067597671*^9, 3.898014620696492*^9, 3.8987633930698137`*^9, 
  3.8988325465992203`*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"7ce6321e-19fa-4d39-985e-332f7d801f17"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Det", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"#", ",", "RandBasis5"}], "]"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{"BoDList5", "/.", "RandSolve5"}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.895911629684093*^9, 3.89591162992122*^9}, {
   3.895911740591569*^9, 3.895911782139493*^9}, 3.895911819006755*^9, {
   3.895911912104302*^9, 3.8959119138144827`*^9}, {3.895912077760215*^9, 
   3.895912082284128*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"ca054c4b-0c65-4da8-b847-dbc7aa0994b2"],

Cell[BoxData[
 FractionBox["5", "33858"]], "Output",
 CellChangeTimes->{
  3.895911783746747*^9, 3.895911819382515*^9, {3.895911907372546*^9, 
   3.895911914124123*^9}, {3.895912079550404*^9, 3.895912082770101*^9}, 
   3.896338405356104*^9, 3.897463067606106*^9, 3.898014620706712*^9, 
   3.8987633930827312`*^9, 3.8988325466204977`*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"2e7fddf1-1ffd-4184-a9ff-babca36e006f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["local kernels and degeneracy equations", "Subsection",
 CellChangeTimes->{{3.895912495876786*^9, 3.895912497393652*^9}, {
  3.896165111013894*^9, 
  3.8961651332704697`*^9}},ExpressionUUID->"939805cf-2f2a-4ba7-a59b-\
267e5b27f05d"],

Cell["\<\
the local kernels are given in terms of the above kernels using the equal \
time completeness relation\
\>", "Text",
 CellChangeTimes->{{3.89876342869127*^9, 
  3.898763464184227*^9}},ExpressionUUID->"86245a40-f5e0-4bb2-97b8-\
ef4e72b4f2e1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"allLocLabels1", "=", 
   RowBox[{
    RowBox[{"Cker1NamesList", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"Cker1", "[", "A_", "]"}], "[", "B_", "]"}], ":>", "A"}]}], "//",
     "DeleteDuplicates"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LocGroups1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"Cker1NamesList", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"#", "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"Cker1", "[", "A_", "]"}], "[", "B_", "]"}], ":>", 
             "A"}]}], ")"}], "==", 
          RowBox[{
          "allLocLabels1", "\[LeftDoubleBracket]", "ii", 
           "\[RightDoubleBracket]"}]}], ")"}], "&"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "allLocLabels1", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalO]ker1NamesList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[ScriptCapitalO]ker1", "[", 
      RowBox[{
      "allLocLabels1", "\[LeftDoubleBracket]", "ii", 
       "\[RightDoubleBracket]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "allLocLabels1", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalO]ker1FnsList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Cker1FnsList", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{
          RowBox[{"Position", "[", 
           RowBox[{"Cker1NamesList", ",", 
            RowBox[{"LocGroups1", "\[LeftDoubleBracket]", 
             RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}]}], "]"}], 
          "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "\[RightDoubleBracket]"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{
          "LocGroups1", "\[LeftDoubleBracket]", "ii", 
           "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "allLocLabels1", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.896159422168007*^9, 3.896159471255332*^9}, {
   3.896159524386435*^9, 3.8961595335997143`*^9}, 3.896159896395994*^9, {
   3.89616504002724*^9, 3.896165043794353*^9}, {3.8961652783802567`*^9, 
   3.896165282082222*^9}, {3.896165367921378*^9, 3.8961653744853907`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"a099db4d-4499-476d-82ae-d1f9f4ce7842"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LocDegenEqs1", "=", 
   RowBox[{"Import", "[", "\"\<LocDegenEqs1.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.896165504189665*^9, 3.896165506304628*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"5bb5ec44-9ffe-4427-8b40-546aba7562c7"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.896165274876088*^9, 3.896165275143179*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"61754da0-d4a8-4065-970a-9df5fcdf049b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"allLocLabels2", "=", 
   RowBox[{
    RowBox[{"Cker2NamesList", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"Cker2", "[", "A_", "]"}], "[", "B_", "]"}], ":>", "A"}]}], "//",
     "DeleteDuplicates"}]}], ";", 
  RowBox[{"LocGroups2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"Cker2NamesList", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"#", "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"Cker2", "[", "A_", "]"}], "[", "B_", "]"}], ":>", 
             "A"}]}], ")"}], "==", 
          RowBox[{
          "allLocLabels2", "\[LeftDoubleBracket]", "ii", 
           "\[RightDoubleBracket]"}]}], ")"}], "&"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "allLocLabels2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalO]ker2NamesList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[ScriptCapitalO]ker2", "[", 
      RowBox[{
      "allLocLabels2", "\[LeftDoubleBracket]", "ii", 
       "\[RightDoubleBracket]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "allLocLabels2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalO]ker2FnsList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Cker2FnsList", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{
          RowBox[{"Position", "[", 
           RowBox[{"Cker2NamesList", ",", 
            RowBox[{"LocGroups2", "\[LeftDoubleBracket]", 
             RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}]}], "]"}], 
          "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "\[RightDoubleBracket]"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{
          "LocGroups2", "\[LeftDoubleBracket]", "ii", 
           "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "allLocLabels2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.896159422168007*^9, 3.896159471255332*^9}, {
   3.896159524386435*^9, 3.8961595335997143`*^9}, 3.896159896395994*^9, {
   3.89616504002724*^9, 3.896165043794353*^9}, {3.896165225902246*^9, 
   3.896165229053726*^9}, {3.896165381440686*^9, 3.896165388065546*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"df1ff98c-9b7d-4c93-9a71-9fec7cae983c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LocDegenEqs2", "=", 
   RowBox[{"Import", "[", "\"\<LocDegenEqs2.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.896165498751893*^9, 3.896165500857562*^9}, {
  3.896166033989588*^9, 3.896166036576577*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"0bb90c72-ef24-411f-9d91-d3edb9932d10"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.896165222418271*^9, 3.896165222748372*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"3f48861e-1b87-48f9-aa6a-cf8deb829e45"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"allLocLabels3", "=", 
   RowBox[{
    RowBox[{"Cker3NamesList", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"Cker3", "[", "A_", "]"}], "[", "B_", "]"}], ":>", "A"}]}], "//",
     "DeleteDuplicates"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LocGroups3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"Cker3NamesList", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"#", "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"Cker3", "[", "A_", "]"}], "[", "B_", "]"}], ":>", 
             "A"}]}], ")"}], "==", 
          RowBox[{
          "allLocLabels3", "\[LeftDoubleBracket]", "ii", 
           "\[RightDoubleBracket]"}]}], ")"}], "&"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "allLocLabels3", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalO]ker3NamesList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[ScriptCapitalO]ker3", "[", 
      RowBox[{
      "allLocLabels3", "\[LeftDoubleBracket]", "ii", 
       "\[RightDoubleBracket]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "allLocLabels3", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalO]ker3FnsList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Cker3FnsList", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{
          RowBox[{"Position", "[", 
           RowBox[{"Cker3NamesList", ",", 
            RowBox[{"LocGroups3", "\[LeftDoubleBracket]", 
             RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}]}], "]"}], 
          "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "\[RightDoubleBracket]"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{
          "LocGroups3", "\[LeftDoubleBracket]", "ii", 
           "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "allLocLabels3", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.896159422168007*^9, 3.896159471255332*^9}, {
   3.896159524386435*^9, 3.8961595335997143`*^9}, 3.896159896395994*^9, {
   3.89616504002724*^9, 3.896165043794353*^9}, {3.896165162490418*^9, 
   3.896165165704936*^9}, {3.89616539809982*^9, 3.8961654048416147`*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"149a1560-e392-45ea-8da4-f68f2654a98a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LocDegenEqs3", "=", 
   RowBox[{"Import", "[", "\"\<LocDegenEqs3.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8961654936389627`*^9, 3.896165495477683*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"2af28dd2-6336-44ac-9275-d8a6d7f92fa0"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8961651580541887`*^9, 3.8961651583140783`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"8e50e9b9-303a-43f7-a712-4487d1ada816"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"allLocLabels4", "=", 
   RowBox[{
    RowBox[{"Cker4NamesList", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"Cker4", "[", "A_", "]"}], "[", "B_", "]"}], ":>", "A"}]}], "//",
     "DeleteDuplicates"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LocGroups4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"Cker4NamesList", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"#", "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"Cker4", "[", "A_", "]"}], "[", "B_", "]"}], ":>", 
             "A"}]}], ")"}], "==", 
          RowBox[{
          "allLocLabels4", "\[LeftDoubleBracket]", "ii", 
           "\[RightDoubleBracket]"}]}], ")"}], "&"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "allLocLabels4", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalO]ker4NamesList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[ScriptCapitalO]ker4", "[", 
      RowBox[{
      "allLocLabels4", "\[LeftDoubleBracket]", "ii", 
       "\[RightDoubleBracket]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "allLocLabels4", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalO]ker4FnsList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Cker4FnsList", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{
          RowBox[{"Position", "[", 
           RowBox[{"Cker4NamesList", ",", 
            RowBox[{"LocGroups4", "\[LeftDoubleBracket]", 
             RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}]}], "]"}], 
          "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "\[RightDoubleBracket]"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{
          "LocGroups4", "\[LeftDoubleBracket]", "ii", 
           "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "allLocLabels4", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.896159422168007*^9, 3.896159471255332*^9}, {
   3.896159524386435*^9, 3.8961595335997143`*^9}, 3.896159896395994*^9, {
   3.89616504002724*^9, 3.896165043794353*^9}, {3.896165412340088*^9, 
   3.896165419012219*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"23093ec9-c48d-4392-a3d5-ffee644d46ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LocDegenEqs4", "=", 
   RowBox[{"Import", "[", "\"\<LocDegenEqs4.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.896165486801592*^9, 3.89616548845262*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"ed45f5b5-7d69-4425-8b22-ddd8682898c0"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.896165035228806*^9, 3.896165035677825*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"db1d6f6a-45d1-42b2-bc56-4bae67ad30a5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"allLocLabels5", "=", 
   RowBox[{
    RowBox[{"Cker5NamesList", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"Cker5", "[", "A_", "]"}], "[", "B_", "]"}], ":>", "A"}]}], "//",
     "DeleteDuplicates"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LocGroups5", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"Cker5NamesList", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"#", "/.", 
            RowBox[{
             RowBox[{
              RowBox[{"Cker5", "[", "A_", "]"}], "[", "B_", "]"}], ":>", 
             "A"}]}], ")"}], "==", 
          RowBox[{
          "allLocLabels5", "\[LeftDoubleBracket]", "ii", 
           "\[RightDoubleBracket]"}]}], ")"}], "&"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "allLocLabels5", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalO]ker5NamesList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[ScriptCapitalO]ker5", "[", 
      RowBox[{
      "allLocLabels5", "\[LeftDoubleBracket]", "ii", 
       "\[RightDoubleBracket]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "allLocLabels5", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalO]ker5FnsList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Cker5FnsList", "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{
          RowBox[{"Position", "[", 
           RowBox[{"Cker5NamesList", ",", 
            RowBox[{"LocGroups5", "\[LeftDoubleBracket]", 
             RowBox[{"ii", ",", "jj"}], "\[RightDoubleBracket]"}]}], "]"}], 
          "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "\[RightDoubleBracket]"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{
          "LocGroups5", "\[LeftDoubleBracket]", "ii", 
           "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", 
       RowBox[{"Length", "[", "allLocLabels5", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.896159422168007*^9, 3.896159471255332*^9}, {
   3.896159524386435*^9, 3.8961595335997143`*^9}, 3.896159896395994*^9, {
   3.8961654247401342`*^9, 3.896165431112377*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"67c0b579-f20d-4f1a-84ce-7839abecede8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LocDegenEqs5", "=", 
   RowBox[{"Import", "[", "\"\<LocDegenEqs5.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.896165477553237*^9, 3.896165480962644*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"be55b703-3271-4689-a46d-9b0b66f433b7"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.896165843764263*^9, 3.89616584414478*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"04f9bc6b-90b0-48ff-853c-8d68d797ebe9"],

Cell["verify all degeneracy equations", "Text",
 CellChangeTimes->{{3.896166072230207*^9, 
  3.8961660793937607`*^9}},ExpressionUUID->"3a645535-8953-400c-b806-\
072ae0a17992"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"varSubVec", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", "k1", "}"}], ",", "kerreps"}], "]"}], "&"}], "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"LocDegenEqs1", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], "/.", 
    RowBox[{"Thread", "[", 
     RowBox[{
     "\[ScriptCapitalO]ker1NamesList", "->", "\[ScriptCapitalO]ker1FnsList"}],
      "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8961660966981297`*^9, 3.896166111138027*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"e85ca25e-efa6-4cd6-8a4b-b3878dfec12b"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.896166111689639*^9, 3.896166188215514*^9, 
  3.896338406019434*^9, 3.897463091743052*^9, 3.89801463324048*^9, 
  3.898763414307518*^9, 3.8988325726747293`*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"0229d598-81e7-40cb-8d82-a9feee356ca0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"varSubVec", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2"}], "}"}], ",", "kerreps"}], "]"}], "&"}], "/@", 
  
  RowBox[{"(", 
   RowBox[{
    RowBox[{"LocDegenEqs2", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], "/.", 
    RowBox[{"Thread", "[", 
     RowBox[{
     "\[ScriptCapitalO]ker2NamesList", "->", "\[ScriptCapitalO]ker2FnsList"}],
      "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.896166174532392*^9, 3.8961661794544163`*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"216d3103-00c1-4833-b7de-03a3171b6777"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.896166179648918*^9, 3.896338406033071*^9, 
  3.8974630917620583`*^9, 3.898014633253028*^9, 3.898763414328423*^9, 
  3.8988325726965637`*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"22815f04-f32e-4418-b33b-d37de1a1473d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"varSubVec", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}], ",", "kerreps"}], "]"}], 
   "&"}], "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"LocDegenEqs3", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], "/.", 
    RowBox[{"Thread", "[", 
     RowBox[{
     "\[ScriptCapitalO]ker3NamesList", "->", "\[ScriptCapitalO]ker3FnsList"}],
      "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8961661618214693`*^9, 3.8961661683933487`*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"f7435910-6612-45f3-93cb-54dc8d9d1f61"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8961661686762323`*^9, 3.896338406057266*^9, 
  3.897463091781358*^9, 3.898014633273279*^9, 3.898763414347777*^9, 
  3.898832572721034*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"ab732e0e-4446-47bc-8116-dc437baab4f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"varSubVec", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "}"}], ",", 
     "kerreps"}], "]"}], "&"}], "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"LocDegenEqs4", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], "/.", 
    RowBox[{"Thread", "[", 
     RowBox[{
     "\[ScriptCapitalO]ker4NamesList", "->", "\[ScriptCapitalO]ker4FnsList"}],
      "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8961661503819532`*^9, 3.8961661576975946`*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"4c5cacf3-a2e7-4030-82f0-2f3bd1b4de36"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8961661580915327`*^9, 3.896338406155332*^9, 
  3.89746309187064*^9, 3.898014633435364*^9, 3.8987634144913607`*^9, 
  3.8988325728523617`*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"f2c1250d-b40e-43c3-aa69-12d40a541452"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"varSubVec", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4", ",", "k5"}], "}"}], ",", 
     "kerreps"}], "]"}], "&"}], "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"LocDegenEqs5", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], "/.", 
    RowBox[{"Thread", "[", 
     RowBox[{
     "\[ScriptCapitalO]ker5NamesList", "->", "\[ScriptCapitalO]ker5FnsList"}],
      "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.896166130872631*^9, 3.896166144415544*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"159b9d28-677e-4006-ad2d-34eeadf1ff6a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8961740030482483`*^9, 3.896338414226379*^9, 
  3.897463099920332*^9, 3.898014644709819*^9, 3.898763425737719*^9, 
  3.898832584194158*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"db473423-8b18-46e9-979a-8ac33763ffc3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["local bases", "Subsection",
 CellChangeTimes->{{3.8959096479192142`*^9, 3.895909648554927*^9}, {
  3.895912479261141*^9, 3.8959124837547503`*^9}, {3.896179387642145*^9, 
  3.8961793882619743`*^9}},ExpressionUUID->"e4793344-98ee-40f0-a4e5-\
7b0cd08b9872"],

Cell["\<\
have mathematica solve the degeneracy equations to determine a basis.
we find that up to the fourth-order kernels, there are the same number of \
local and non-local basis elements, therefore those bases are equivalent.\
\>", "Text",
 CellChangeTimes->{{3.8959105913463373`*^9, 3.895910660133016*^9}, {
  3.896180316971115*^9, 
  3.896180347318469*^9}},ExpressionUUID->"0056d51a-1952-4a53-a093-\
da244320c2cf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RandLocSolve1", "=", 
   RowBox[{
    RowBox[{"Solve", "[", "LocDegenEqs1", "]"}], "//", "Flatten"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"RandLocBasis1", "=", 
  RowBox[{"Complement", "[", 
   RowBox[{"\[ScriptCapitalO]ker1NamesList", ",", 
    RowBox[{"RandLocSolve1", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.895910668451191*^9, 3.895910681274083*^9}, {
   3.895911401072528*^9, 3.8959114084956636`*^9}, {3.8959118898019457`*^9, 
   3.895911891101879*^9}, {3.896179408919265*^9, 3.8961794479706087`*^9}, 
   3.8961794811054087`*^9, {3.8961798207037067`*^9, 3.896179850784347*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"66897c67-9b1e-4d70-91a8-836ccaea35c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[ScriptCapitalO]ker1", "[", "\[Delta]", "]"}], "}"}]], "Output",
 CellChangeTimes->{
  3.895910682849077*^9, 3.895911427882803*^9, 3.895911893735897*^9, 
   3.8961794821848783`*^9, {3.8961798373286448`*^9, 3.896179851178625*^9}, 
   3.896338414258436*^9, 3.897463138910533*^9, 3.898014650432941*^9, 
   3.8987634733865137`*^9, 3.898832591041648*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"877e6e8b-bb1b-4ae9-bac3-0cdc6dae5975"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RandLocBasis1", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.8959109006675367`*^9, 3.8959109016293163`*^9}, {
  3.8961798848253*^9, 3.896179885309525*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"fcc1ec60-e7ae-4ef3-8b6f-ad220591f946"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.895910902286435*^9, 3.89591142848846*^9, 
  3.896179483892291*^9, 3.896179838186678*^9, 3.896179885849018*^9, 
  3.89633841428166*^9, 3.8974631389561033`*^9, 3.898014650484756*^9, 
  3.8987634734357443`*^9, 3.898832591086709*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"8c661dd3-5f3a-4b07-a310-967fb4ca7acf"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.895910940562044*^9},
 CellLabel->
  "In[159]:=",ExpressionUUID->"e007982d-4f82-45a7-bcb9-b4568a0394ef"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RandLocSolve2", "=", 
   RowBox[{
    RowBox[{"Solve", "[", "LocDegenEqs2", "]"}], "//", "Flatten"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"RandLocBasis2", "=", 
  RowBox[{"Complement", "[", 
   RowBox[{"\[ScriptCapitalO]ker2NamesList", ",", 
    RowBox[{"RandLocSolve2", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.895910668451191*^9, 3.895910681274083*^9}, {
  3.895911401072528*^9, 3.8959114084956636`*^9}, {3.8959118898019457`*^9, 
  3.895911891101879*^9}, {3.896179408919265*^9, 3.8961794479706087`*^9}, {
  3.8961794811054087`*^9, 3.896179515000873*^9}, {3.896179841332283*^9, 
  3.896179853186099*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"c8d89168-e81d-4a0e-b70a-2b134b2a1b35"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[ScriptCapitalO]ker2", "[", "p2", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker2", "[", "\[Delta]", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker2", "[", 
    SuperscriptBox["\[Delta]", "2"], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.895910682849077*^9, 3.895911427882803*^9, 
  3.895911893735897*^9, 3.8961794821848783`*^9, 3.896179515420219*^9, 
  3.896179853520553*^9, 3.8963384143127003`*^9, 3.897463138988781*^9, 
  3.898014650500414*^9, 3.898763473459296*^9, 3.898832591126377*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"0e80d133-6b22-4eae-afda-4a9bdc3d7c61"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RandLocBasis2", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.8959109006675367`*^9, 3.8959109016293163`*^9}, {
   3.8961795176286097`*^9, 3.896179517716014*^9}, 3.896179890572722*^9},
 CellLabel->
  "In[162]:=",ExpressionUUID->"68afb641-a43c-4b4a-8835-ef51432140ee"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.895910902286435*^9, 3.89591142848846*^9, 
  3.896179483892291*^9, 3.896179518158392*^9, 3.89617989082867*^9, 
  3.8963384143245897`*^9, 3.89746313899885*^9, 3.8980146505221767`*^9, 
  3.898763473468513*^9, 3.898832591135663*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"477ce7fa-7ef1-4f2d-9d0c-2aa213a9ff5d"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.896179519582411*^9},
 CellLabel->
  "In[163]:=",ExpressionUUID->"dbf3d5ba-ef88-4e72-bd6f-917a4c5c2ceb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RandLocSolve3", "=", 
   RowBox[{
    RowBox[{"Solve", "[", "LocDegenEqs3", "]"}], "//", "Flatten"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"RandLocBasis3", "=", 
  RowBox[{"Complement", "[", 
   RowBox[{"\[ScriptCapitalO]ker3NamesList", ",", 
    RowBox[{"RandLocSolve3", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.895910668451191*^9, 3.895910681274083*^9}, {
   3.895911401072528*^9, 3.8959114084956636`*^9}, {3.8959118898019457`*^9, 
   3.895911891101879*^9}, {3.896179408919265*^9, 3.8961794479706087`*^9}, 
   3.8961794811054087`*^9, {3.896179522702405*^9, 3.896179530465844*^9}, {
   3.8961798457986927`*^9, 3.896179855773905*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"0bec02de-dda9-4696-9f18-ae2bee02a9b6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[ScriptCapitalO]ker3", "[", "p2", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker3", "[", "p3", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker3", "[", "r2", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker3", "[", "\[Delta]", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker3", "[", 
    RowBox[{"p2", " ", "\[Delta]"}], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker3", "[", 
    SuperscriptBox["\[Delta]", "2"], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker3", "[", 
    SuperscriptBox["\[Delta]", "3"], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.895910682849077*^9, 3.895911427882803*^9, 
  3.895911893735897*^9, 3.8961794821848783`*^9, 3.896179531088855*^9, 
  3.896179856052677*^9, 3.896338414355768*^9, 3.897463139030034*^9, 
  3.8980146505480824`*^9, 3.898763473492244*^9, 3.898832591165578*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"4acbc03b-7c7f-4fb2-bfac-4b7f27fc000a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RandLocBasis3", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.8959109006675367`*^9, 3.8959109016293163`*^9}, {
   3.8961795328580637`*^9, 3.896179533015723*^9}, 3.896179892912058*^9},
 CellLabel->
  "In[166]:=",ExpressionUUID->"5762ee7d-85f6-4f7a-906e-4966d44eee43"],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{3.895910902286435*^9, 3.89591142848846*^9, 
  3.896179483892291*^9, 3.896179533208078*^9, 3.896179893093877*^9, 
  3.896338414379827*^9, 3.897463139049646*^9, 3.8980146505732193`*^9, 
  3.898763473518751*^9, 3.898832591185525*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"a7fd48e2-400d-4c8e-aa0e-11b88648962f"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.8961795352906713`*^9},
 CellLabel->
  "In[167]:=",ExpressionUUID->"6d75345c-180e-4804-84f8-840ffd2de94f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RandLocSolve4", "=", 
   RowBox[{
    RowBox[{"Solve", "[", "LocDegenEqs4", "]"}], "//", "Flatten"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"RandLocBasis4", "=", 
  RowBox[{"Complement", "[", 
   RowBox[{"\[ScriptCapitalO]ker4NamesList", ",", 
    RowBox[{"RandLocSolve4", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.895910668451191*^9, 3.895910681274083*^9}, {
   3.895911401072528*^9, 3.8959114084956636`*^9}, {3.8959118898019457`*^9, 
   3.895911891101879*^9}, {3.896179408919265*^9, 3.8961794479706087`*^9}, 
   3.8961794811054087`*^9, {3.8961795389603653`*^9, 3.896179547630047*^9}, {
   3.896179858106625*^9, 3.896179861824273*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"de1b10e3-27c8-4528-b846-13ddc3e02f04"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[ScriptCapitalO]ker4", "[", "p2", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker4", "[", "r2", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker4", "[", 
    SuperscriptBox["r2", "2"], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker4", "[", "r2p", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker4", "[", "r3", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker4", "[", "r3p", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker4", "[", "rp", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker4", "[", "\[Delta]", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker4", "[", 
    RowBox[{"r2", " ", "\[Delta]"}], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker4", "[", 
    RowBox[{"r3", " ", "\[Delta]"}], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker4", "[", 
    RowBox[{"rp", " ", "\[Delta]"}], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker4", "[", 
    SuperscriptBox["\[Delta]", "2"], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker4", "[", 
    RowBox[{"r2", " ", 
     SuperscriptBox["\[Delta]", "2"]}], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker4", "[", 
    SuperscriptBox["\[Delta]", "3"], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker4", "[", "\[Theta]", "]"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.895910682849077*^9, 3.895911427882803*^9, 
  3.895911893735897*^9, 3.8961794821848783`*^9, 3.8961795481009207`*^9, 
  3.896179862112627*^9, 3.896338414413946*^9, 3.897463139064032*^9, 
  3.898014650599722*^9, 3.898763473544774*^9, 3.898832591211482*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"c35e727f-6632-417f-a9c2-ca283af33743"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RandLocBasis4", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.8959109006675367`*^9, 3.8959109016293163`*^9}, {
   3.8961795498029757`*^9, 3.8961795499435167`*^9}, 3.896179894677002*^9},
 CellLabel->
  "In[170]:=",ExpressionUUID->"6afe7c5b-21b0-4c0e-8920-3da3161d89a2"],

Cell[BoxData["15"], "Output",
 CellChangeTimes->{3.895910902286435*^9, 3.89591142848846*^9, 
  3.896179483892291*^9, 3.896179550158938*^9, 3.8961798948801928`*^9, 
  3.896338414424645*^9, 3.897463139084125*^9, 3.898014650611596*^9, 
  3.8987634735537663`*^9, 3.898832591220339*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"4c10af43-7e8b-4f16-871b-6ec814dbdbb4"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.8961795519090014`*^9},
 CellLabel->
  "In[171]:=",ExpressionUUID->"e0e0798c-7acd-4fb4-bf94-d9780967980f"],

Cell[BoxData[""], "Input",
 CellLabel->
  "In[172]:=",ExpressionUUID->"8fb3377e-f3ad-4538-b1f5-99b40549e858"],

Cell["\<\
the fifth-order local basis below has three less basis functions than the \
full non-local-in-time basis.  therefore, they are not equivalent.\
\>", "Text",
 CellChangeTimes->{{3.896180286160829*^9, 3.896180311799539*^9}, {
  3.8963384688094187`*^9, 
  3.896338468927684*^9}},ExpressionUUID->"af5a69aa-10a9-4605-a853-\
c8f42f347dc7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RandLocSolve5", "=", 
   RowBox[{
    RowBox[{"Solve", "[", "LocDegenEqs5", "]"}], "//", "Flatten"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"RandLocBasis5", "=", 
  RowBox[{"Complement", "[", 
   RowBox[{"\[ScriptCapitalO]ker5NamesList", ",", 
    RowBox[{"RandLocSolve5", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.895910668451191*^9, 3.895910681274083*^9}, {
   3.895911401072528*^9, 3.8959114084956636`*^9}, {3.8959118898019457`*^9, 
   3.895911891101879*^9}, {3.896179408919265*^9, 3.8961794479706087`*^9}, 
   3.8961794811054087`*^9, {3.8961795553525267`*^9, 3.896179566892502*^9}, {
   3.89617986419948*^9, 3.896179868057151*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"f971ce03-f833-4472-a1e1-43df7915409d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[ScriptCapitalO]ker5", "[", "p2", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", 
    SuperscriptBox["p2", "2"], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", "p3", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", "r2", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", 
    RowBox[{"p2", " ", "r2"}], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", "r2p", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", "r3", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", "r5", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", "rp", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", "rp3", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", "rprp", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", "\[Delta]", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", 
    RowBox[{"p2", " ", "\[Delta]"}], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", 
    RowBox[{"r2", " ", "\[Delta]"}], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", 
    RowBox[{
     SuperscriptBox["r2", "2"], " ", "\[Delta]"}], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", 
    RowBox[{"r4", " ", "\[Delta]"}], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", 
    RowBox[{"rp", " ", "\[Delta]"}], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", 
    RowBox[{"rp2", " ", "\[Delta]"}], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", 
    SuperscriptBox["\[Delta]", "2"], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", 
    RowBox[{"r3", " ", 
     SuperscriptBox["\[Delta]", "2"]}], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", 
    SuperscriptBox["\[Delta]", "3"], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", "\[Theta]", "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", 
    RowBox[{"p2", " ", "\[Theta]"}], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", 
    RowBox[{"\[Delta]", " ", "\[Theta]"}], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", 
    RowBox[{
     SuperscriptBox["\[Delta]", "2"], " ", 
     SuperscriptBox["\[Theta]", "2"]}], "]"}], ",", 
   RowBox[{"\[ScriptCapitalO]ker5", "[", 
    RowBox[{"\[Delta]", " ", 
     SuperscriptBox["\[Theta]", "3"]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.895910682849077*^9, 3.895911427882803*^9, 
  3.895911893735897*^9, 3.8961794821848783`*^9, 3.8961795671501837`*^9, 
  3.89617986833099*^9, 3.89633841446567*^9, 3.8974631391125317`*^9, 
  3.898014650646316*^9, 3.89876347358464*^9, 3.898832591254895*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"62e5a2fd-8aae-4b16-88f1-31c914452ae9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RandLocBasis5", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.8959109006675367`*^9, 3.8959109016293163`*^9}, {
   3.896179568841402*^9, 3.8961795690247097`*^9}, 3.89617987475241*^9},
 CellLabel->
  "In[175]:=",ExpressionUUID->"6ad96d4f-3dd4-41a5-9c53-2067a12d4843"],

Cell[BoxData["26"], "Output",
 CellChangeTimes->{3.895910902286435*^9, 3.89591142848846*^9, 
  3.896179483892291*^9, 3.8961795691962976`*^9, 3.896179875609399*^9, 
  3.896338414477717*^9, 3.8974631391214*^9, 3.8980146506561317`*^9, 
  3.8987634735940323`*^9, 3.89883259126554*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"8765b74c-5dc5-4c4b-b078-0d5d3cff710f"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.896328699180471*^9, 3.8963286998626413`*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"a1fe18ac-7569-49af-8bf2-f6c21fcf5a49"],

Cell["show that basis used in paper is indeed a local basis", "Text",
 CellChangeTimes->{{3.896328704008545*^9, 3.8963287436193047`*^9}, {
  3.8963288119817123`*^9, 
  3.896328812686789*^9}},ExpressionUUID->"85cdf79c-2f42-4d66-ab4b-\
120e62984978"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LocList5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[ScriptCapitalO]ker5", "[", "\[Delta]", "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", "\[Theta]", "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", 
      RowBox[{"\[Delta]", " ", "\[Theta]"}], "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", 
      SuperscriptBox["\[Theta]", "2"], "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", "r2", "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", "rp", "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", "p2", "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", 
      SuperscriptBox["\[Theta]", "3"], "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", "r2p", "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", "rp2", "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", "p3", "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", 
      RowBox[{"r2", " ", "\[Theta]"}], "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", 
      RowBox[{"rp", " ", "\[Theta]"}], "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", 
      RowBox[{"p2", " ", "\[Theta]"}], "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", "rp3", "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", "rprp", "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", 
      RowBox[{"rp2", " ", "\[Delta]"}], "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", 
      RowBox[{"r3", " ", 
       SuperscriptBox["\[Delta]", "2"]}], "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", 
      SuperscriptBox["\[Delta]", "5"], "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", 
      RowBox[{"r3", " ", "\[Theta]"}], "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", 
      RowBox[{"rp2", " ", "\[Theta]"}], "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", 
      RowBox[{"rp", " ", "\[Delta]", " ", "\[Theta]"}], "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", 
      RowBox[{"r2", " ", 
       SuperscriptBox["\[Theta]", "2"]}], "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", 
      RowBox[{"rp", " ", 
       SuperscriptBox["\[Theta]", "2"]}], "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", 
      RowBox[{"\[Delta]", " ", 
       SuperscriptBox["\[Theta]", "3"]}], "]"}], ",", 
     RowBox[{"\[ScriptCapitalO]ker5", "[", 
      SuperscriptBox["\[Theta]", "4"], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.895911172779203*^9, 3.895911179154508*^9}, {
   3.89591199841096*^9, 3.895911998471849*^9}, {3.895912053136792*^9, 
   3.895912067837965*^9}, {3.896328774995607*^9, 3.896328777282414*^9}, {
   3.896328815585891*^9, 3.89632881843111*^9}, {3.896328858258287*^9, 
   3.896328878009243*^9}, {3.89632891262502*^9, 3.8963290492751904`*^9}, {
   3.896329167303096*^9, 3.8963291698157473`*^9}, 3.8975432688304234`*^9},
 CellLabel->
  "In[177]:=",ExpressionUUID->"d64a42d3-7e93-46e2-96a2-d380d5b4cc2a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Det", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"#", ",", "RandLocBasis5"}], "]"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{"LocList5", "/.", "RandLocSolve5"}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.895911629684093*^9, 3.89591162992122*^9}, {
   3.895911740591569*^9, 3.895911782139493*^9}, 3.895911819006755*^9, {
   3.895911912104302*^9, 3.8959119138144827`*^9}, {3.895912077760215*^9, 
   3.895912082284128*^9}, {3.896328833862667*^9, 3.896328841457327*^9}, 
   3.896329058531049*^9},
 CellLabel->
  "In[178]:=",ExpressionUUID->"ff2292ac-0781-4355-995a-64be3e00dfb1"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["9", "175"]}]], "Output",
 CellChangeTimes->{
  3.895911783746747*^9, 3.895911819382515*^9, {3.895911907372546*^9, 
   3.895911914124123*^9}, {3.895912079550404*^9, 3.895912082770101*^9}, {
   3.896329053952465*^9, 3.896329059093676*^9}, 3.8963291746398497`*^9, 
   3.896338414533506*^9, 3.897463139174474*^9, 3.897543270793796*^9, 
   3.8980146506864357`*^9, 3.898763473621708*^9, 3.898832591297567*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"626b4f9a-0a2d-413b-8179-2c3142693c17"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1368, 774},
WindowMargins->{{Automatic, 35}, {Automatic, 0}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->FrontEnd`FileName[{$RootDirectory, "Applications", 
   "Mathematica.app", "Contents", "SystemFiles", "FrontEnd", "StyleSheets"}, 
  "Default2.nb", CharacterEncoding -> "UTF-8"],
ExpressionUUID->"1d68ab81-5f9b-47bb-bbeb-4008ab4ad78e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 266, 6, 30, "Input",ExpressionUUID->"6c408c7e-2b82-442e-babf-6530d0ed3198"],
Cell[849, 30, 361, 5, 34, "Output",ExpressionUUID->"f0edbad3-33ab-4f75-9d18-7cdd8f982b59"]
}, Open  ]],
Cell[1225, 38, 187, 3, 35, "Text",ExpressionUUID->"a73444dc-1374-4835-96a5-2ced46f5888c"],
Cell[CellGroupData[{
Cell[1437, 45, 214, 4, 54, "Subsection",ExpressionUUID->"c315425a-94e5-4716-a248-16a611c78c7e"],
Cell[1654, 51, 4611, 141, 539, "Input",ExpressionUUID->"c3d3a535-3414-4d19-b527-a2ae3dab9f45"],
Cell[6268, 194, 265, 6, 35, "Text",ExpressionUUID->"b5869937-b00c-4fbe-bcde-6584cbd036e3"],
Cell[6536, 202, 2343, 63, 174, "Input",ExpressionUUID->"a9c74fad-0567-4e80-9ee5-28b334600d8b"]
}, Closed]],
Cell[CellGroupData[{
Cell[8916, 270, 1011, 14, 38, "Subsection",ExpressionUUID->"a40ac70e-a531-4199-a89f-ee54d8743379"],
Cell[9930, 286, 994, 28, 94, "Input",ExpressionUUID->"9fc743b9-38d7-4c37-827d-412f318318bc"],
Cell[10927, 316, 5490, 156, 270, "Input",ExpressionUUID->"81eb6eed-99bd-4136-a9ee-af99f75c53d3"],
Cell[16420, 474, 8252, 236, 241, "Input",ExpressionUUID->"b117a009-ec2f-400f-aa36-41cedbf6cd32"],
Cell[24675, 712, 2162, 73, 153, "Input",ExpressionUUID->"f2d2cf21-c9b3-4ed4-a881-72f47fe96a71"],
Cell[26840, 787, 166, 2, 52, "Input",ExpressionUUID->"fcbd1592-a604-41e2-a022-48f2f8bf11c4"],
Cell[27009, 791, 317, 7, 30, "Input",ExpressionUUID->"0ac9ccdd-6201-4fc2-9594-b50f3fdf5349"],
Cell[27329, 800, 2618, 75, 115, "Input",ExpressionUUID->"ef4419a4-3951-4233-bd5f-101322a46f65"],
Cell[29950, 877, 1344, 34, 52, "Input",ExpressionUUID->"b869661e-d44a-4a28-a6b8-7a5b78c39e3f"],
Cell[31297, 913, 1303, 35, 52, "Input",ExpressionUUID->"acde7dbd-e4aa-423e-a49b-122cbe3185a1"],
Cell[32603, 950, 746, 16, 30, "Input",ExpressionUUID->"2d89a13f-8bfb-494c-b684-b2cfe38b4631"]
}, Closed]],
Cell[CellGroupData[{
Cell[33386, 971, 254, 4, 38, "Subsection",ExpressionUUID->"548cdd4c-72e4-423c-a3a1-8f19bf99274d"],
Cell[33643, 977, 475, 8, 30, "Input",ExpressionUUID->"1adc2132-5d0a-4f46-b58f-7cb8dff32130"],
Cell[34121, 987, 473, 8, 30, "Input",ExpressionUUID->"f155cde6-bcb3-44de-b3f6-e23d35d49d20"],
Cell[34597, 997, 272, 5, 30, "Input",ExpressionUUID->"1d540678-9959-479a-a931-2ba7d6d8ed70"],
Cell[34872, 1004, 171, 2, 30, "Input",ExpressionUUID->"a210ad5f-a13d-40de-a97c-1e48ed4fbfff"],
Cell[35046, 1008, 427, 7, 30, "Input",ExpressionUUID->"9148816b-3e25-4730-92ac-f0635238089c"],
Cell[35476, 1017, 422, 7, 30, "Input",ExpressionUUID->"1c0853f4-b5e3-4660-b33f-04c45011ae34"],
Cell[35901, 1026, 272, 5, 30, "Input",ExpressionUUID->"8736e647-6037-46da-b8c7-d81021bf5172"],
Cell[36176, 1033, 171, 2, 30, "Input",ExpressionUUID->"1b45bd41-bb91-4370-ba4a-5c2fbd40fc84"],
Cell[36350, 1037, 379, 7, 30, "Input",ExpressionUUID->"cf1dc3ea-4a1d-4d14-98e7-798a3f5a69dd"],
Cell[36732, 1046, 372, 7, 30, "Input",ExpressionUUID->"4c199666-1415-47b3-988c-03d40b86262a"],
Cell[37107, 1055, 271, 5, 30, "Input",ExpressionUUID->"cdbb78d4-a2c0-4a70-b3a1-d66b32af9337"],
Cell[37381, 1062, 172, 2, 30, "Input",ExpressionUUID->"e6750175-c2eb-485a-b985-263b3bfe4f7d"],
Cell[37556, 1066, 328, 6, 30, "Input",ExpressionUUID->"b5f59f2a-5535-4606-afc2-600a34994b59"],
Cell[37887, 1074, 323, 6, 30, "Input",ExpressionUUID->"0325681b-d946-4725-94ee-72fa9a6b89c3"],
Cell[38213, 1082, 272, 5, 30, "Input",ExpressionUUID->"2725e5bc-2668-4202-9ede-2d85f89cf4f1"],
Cell[38488, 1089, 173, 2, 30, "Input",ExpressionUUID->"a7633772-c9ac-498b-9cc2-6c2fffdba4ca"],
Cell[38664, 1093, 280, 5, 30, "Input",ExpressionUUID->"311c8ac0-519d-49c8-b55c-22d203c04793"],
Cell[38947, 1100, 274, 5, 30, "Input",ExpressionUUID->"7dae14ec-1bf1-4f50-8aa7-b62e5ffeef39"],
Cell[39224, 1107, 272, 5, 30, "Input",ExpressionUUID->"47cdbfe4-55b3-4e0b-88c0-ab982f00ed8f"]
}, Closed]],
Cell[CellGroupData[{
Cell[39533, 1117, 186, 3, 38, "Subsection",ExpressionUUID->"a0a890da-57ff-4b8a-8b04-9a078bd036e9"],
Cell[CellGroupData[{
Cell[39744, 1124, 560, 14, 30, "Input",ExpressionUUID->"a40340c9-7f2c-4a12-9d36-4905543e4d01"],
Cell[40307, 1140, 289, 5, 34, "Output",ExpressionUUID->"55e631ea-69fe-4aa3-9169-100d9e9b1e51"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40633, 1150, 592, 16, 30, "Input",ExpressionUUID->"2a040766-5dd5-4c35-bce6-dd1f13579913"],
Cell[41228, 1168, 369, 7, 34, "Output",ExpressionUUID->"bd821233-e11d-4144-a8fd-57177e0acb6b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41634, 1180, 604, 16, 30, "Input",ExpressionUUID->"8ca2a5d5-41d0-4c5a-a1b7-d9c37cdd90f2"],
Cell[42241, 1198, 581, 10, 34, "Output",ExpressionUUID->"fe34baf4-0f40-4636-a2b9-dd65d48f3494"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42859, 1213, 617, 16, 30, "Input",ExpressionUUID->"90d010db-47b8-4752-bf77-58db1b7918b5"],
Cell[43479, 1231, 1087, 16, 56, "Output",ExpressionUUID->"e8e766ce-9d2a-460f-bc4a-df0076340b4d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44603, 1252, 630, 16, 30, "Input",ExpressionUUID->"2c674c01-9b3a-42d8-aaa4-206359ba3b87"],
Cell[45236, 1270, 1633, 23, 77, "Output",ExpressionUUID->"e483848a-c44e-49f4-b8c5-6076dc038f96"]
}, Open  ]],
Cell[46884, 1296, 171, 2, 30, "Input",ExpressionUUID->"5af63c43-52ff-47fc-a624-4c347d82bb3c"],
Cell[47058, 1300, 230, 5, 35, "Text",ExpressionUUID->"c3f7ea27-5e2b-427c-b0ae-978498d1c52b"],
Cell[CellGroupData[{
Cell[47313, 1309, 691, 18, 30, "Input",ExpressionUUID->"3fadfd91-f6d9-4df1-95c7-0e08e2d7bb91"],
Cell[48007, 1329, 1065, 16, 56, "Output",ExpressionUUID->"da2d9d6a-fc95-440b-862d-472d12995a9e"]
}, Open  ]],
Cell[49087, 1348, 187, 3, 35, "Text",ExpressionUUID->"2c182816-1344-41f4-8d58-494b157639cd"],
Cell[49277, 1353, 445, 12, 35, "Text",ExpressionUUID->"a0dab3de-df23-436a-b520-cba2882b7173"],
Cell[49725, 1367, 16833, 454, 393, "Input",ExpressionUUID->"b1ab23ca-795e-4c23-9d80-371bde776599"],
Cell[66561, 1823, 637, 14, 30, "Input",ExpressionUUID->"2f3b41ea-fb08-4758-8b00-2751278876af"],
Cell[67201, 1839, 327, 6, 30, "Input",ExpressionUUID->"e72a42a9-2c5f-4ab3-bba5-f8ebd8009af6"],
Cell[CellGroupData[{
Cell[67553, 1849, 607, 15, 30, "Input",ExpressionUUID->"0f2055e8-b3a8-4c45-9093-5052ba8a16ca"],
Cell[68163, 1866, 359, 6, 34, "Output",ExpressionUUID->"63fb1274-2400-47c9-8c26-1369df4af716"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68559, 1877, 477, 12, 30, "Input",ExpressionUUID->"73f61cb5-2f7a-4d34-b6bc-9088effc2db6"],
Cell[69039, 1891, 260, 4, 34, "Output",ExpressionUUID->"c77a019c-b18a-478e-bac6-351c1cb4f452"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[69348, 1901, 211, 4, 38, "Subsection",ExpressionUUID->"eeac60ad-02af-427d-8770-bc046b3ffdbf"],
Cell[69562, 1907, 243, 5, 35, "Text",ExpressionUUID->"5359b11e-9b01-4de8-8b68-12052fe95c48"],
Cell[CellGroupData[{
Cell[69830, 1916, 689, 15, 52, "Input",ExpressionUUID->"de2528b9-78e9-47ec-8dfa-bf96820e7899"],
Cell[70522, 1933, 426, 9, 34, "Output",ExpressionUUID->"8dc2deae-c520-483a-9909-204941753750"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70985, 1947, 213, 3, 30, "Input",ExpressionUUID->"72fec4a1-d18e-4923-850b-eea1180cc042"],
Cell[71201, 1952, 310, 4, 34, "Output",ExpressionUUID->"5cdd1298-c6d1-42af-8d49-29311acb3a8c"]
}, Open  ]],
Cell[71526, 1959, 173, 2, 30, "Input",ExpressionUUID->"787bb334-279c-4ce4-9e05-2a934c566e22"],
Cell[CellGroupData[{
Cell[71724, 1965, 666, 15, 52, "Input",ExpressionUUID->"3179f2b5-ff62-4526-ad4a-1d9f11728293"],
Cell[72393, 1982, 604, 14, 34, "Output",ExpressionUUID->"1bc0cd11-4ad2-4965-affc-405a957af5a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73034, 2001, 209, 3, 30, "Input",ExpressionUUID->"1fa79a91-4b50-4aad-9014-59847da6e0f0"],
Cell[73246, 2006, 289, 4, 34, "Output",ExpressionUUID->"46bf9a38-b7fe-4e1a-a778-94c6d5ce7010"]
}, Open  ]],
Cell[73550, 2013, 173, 2, 30, "Input",ExpressionUUID->"1eba7441-3768-4cc1-b450-361889e2a181"],
Cell[CellGroupData[{
Cell[73748, 2019, 670, 15, 52, "Input",ExpressionUUID->"ef35707c-1fef-41f5-b21c-067a82e347e2"],
Cell[74421, 2036, 934, 23, 34, "Output",ExpressionUUID->"d00297a8-4ee5-4560-ba15-a031baa1d25c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75392, 2064, 211, 3, 30, "Input",ExpressionUUID->"7c4738e7-aa4b-4945-b679-9b20a56422ca"],
Cell[75606, 2069, 287, 4, 34, "Output",ExpressionUUID->"6b697574-fcee-45a4-a2e6-231215de69e7"]
}, Open  ]],
Cell[75908, 2076, 173, 2, 30, "Input",ExpressionUUID->"a954fdcb-edc3-4cac-b422-8d3f013fd3c4"],
Cell[CellGroupData[{
Cell[76106, 2082, 670, 16, 52, "Input",ExpressionUUID->"cf7d7376-9648-401a-9793-5bc44cd9a7ae"],
Cell[76779, 2100, 1628, 43, 60, "Output",ExpressionUUID->"2355e6d9-6d8b-49ab-8661-a288728db17c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78444, 2148, 212, 4, 30, "Input",ExpressionUUID->"030b8e0f-ea32-4e6e-80dd-a217c1a00eba"],
Cell[78659, 2154, 291, 5, 34, "Output",ExpressionUUID->"105d3376-8a7c-4733-b90f-401ab89ff0a8"]
}, Open  ]],
Cell[78965, 2162, 175, 3, 30, "Input",ExpressionUUID->"506335de-2963-4fac-9fea-a35f24f7e7d1"],
Cell[CellGroupData[{
Cell[79165, 2169, 670, 16, 52, "Input",ExpressionUUID->"44c9d690-5f6f-4702-a696-255a6be92249"],
Cell[79838, 2187, 3025, 82, 81, "Output",ExpressionUUID->"42506407-a361-4f7e-9091-9c9f969148be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82900, 2274, 215, 4, 30, "Input",ExpressionUUID->"101dbd84-663d-41fc-8da9-d18f7845796b"],
Cell[83118, 2280, 316, 5, 34, "Output",ExpressionUUID->"4712534b-df0a-446c-9f38-0eff46d1b7b4"]
}, Open  ]],
Cell[83449, 2288, 170, 3, 52, "Input",ExpressionUUID->"852d49d6-5923-45c9-bb3c-1e024be8e40c"],
Cell[83622, 2293, 553, 11, 58, "Text",ExpressionUUID->"2c2f45c0-3568-40f4-840d-df88e174d7f6"],
Cell[84178, 2306, 472, 11, 30, "Input",ExpressionUUID->"6cfe00cb-7c59-45b4-992b-05833c9e53aa"],
Cell[CellGroupData[{
Cell[84675, 2321, 610, 13, 30, "Input",ExpressionUUID->"6a1b0473-1d34-4f0a-9960-b416b1884561"],
Cell[85288, 2336, 416, 7, 34, "Output",ExpressionUUID->"dc16e490-7410-49e4-890b-ba899bd3bfe2"]
}, Open  ]],
Cell[85719, 2346, 177, 3, 30, "Input",ExpressionUUID->"98557eb9-1903-41ba-9d21-08fd5d24ebaf"],
Cell[85899, 2351, 688, 17, 33, "Input",ExpressionUUID->"5feef47d-57b8-4c5e-a3f1-67aea87a2f95"],
Cell[CellGroupData[{
Cell[86612, 2372, 612, 13, 30, "Input",ExpressionUUID->"dcc9fd68-f5a8-412f-83a4-e49ad825a8ef"],
Cell[87227, 2387, 431, 9, 50, "Output",ExpressionUUID->"740500ac-b816-4fa1-a347-2f55e378934f"]
}, Open  ]],
Cell[87673, 2399, 175, 3, 30, "Input",ExpressionUUID->"2d6850c9-a812-48e3-a5e5-b8db1c9c9386"],
Cell[87851, 2404, 1052, 27, 33, "Input",ExpressionUUID->"445d4b4d-7400-44d5-9dee-56e861bbb40c"],
Cell[CellGroupData[{
Cell[88928, 2435, 564, 13, 30, "Input",ExpressionUUID->"04f139f2-19e0-4dd3-b589-9ea070b7f89d"],
Cell[89495, 2450, 388, 8, 50, "Output",ExpressionUUID->"0ebe6454-4de3-455d-a74f-9e76bfa170ed"]
}, Open  ]],
Cell[89898, 2461, 175, 3, 30, "Input",ExpressionUUID->"1b578bb3-2234-478b-a671-eb909258face"],
Cell[90076, 2466, 1729, 46, 56, "Input",ExpressionUUID->"92814e3a-71d5-4199-a8d5-954cbae818c7"],
Cell[CellGroupData[{
Cell[91830, 2516, 512, 12, 30, "Input",ExpressionUUID->"56085bc6-cf59-4284-91d7-96830be7d73b"],
Cell[92345, 2530, 373, 7, 50, "Output",ExpressionUUID->"63835381-ada1-49c2-8dd1-7ff5a7b32f97"]
}, Open  ]],
Cell[92733, 2540, 175, 3, 30, "Input",ExpressionUUID->"8978023a-0185-4acf-a0c0-13fb3170ce53"],
Cell[CellGroupData[{
Cell[92933, 2547, 1900, 50, 56, "Input",ExpressionUUID->"c92a27e0-8dd5-482e-9792-d6414aac51a3"],
Cell[94836, 2599, 3029, 82, 83, "Output",ExpressionUUID->"7ce6321e-19fa-4d39-985e-332f7d801f17"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97902, 2686, 562, 13, 30, "Input",ExpressionUUID->"ca054c4b-0c65-4da8-b847-dbc7aa0994b2"],
Cell[98467, 2701, 420, 8, 50, "Output",ExpressionUUID->"2e7fddf1-1ffd-4184-a9ff-babca36e006f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[98936, 2715, 237, 4, 38, "Subsection",ExpressionUUID->"939805cf-2f2a-4ba7-a59b-267e5b27f05d"],
Cell[99176, 2721, 251, 6, 35, "Text",ExpressionUUID->"86245a40-f5e0-4bb2-97b8-ef4e72b4f2e1"],
Cell[99430, 2729, 2797, 74, 94, "Input",ExpressionUUID->"a099db4d-4499-476d-82ae-d1f9f4ce7842"],
Cell[102230, 2805, 282, 6, 30, "Input",ExpressionUUID->"5bb5ec44-9ffe-4427-8b40-546aba7562c7"],
Cell[102515, 2813, 255, 5, 94, "Input",ExpressionUUID->"61754da0-d4a8-4065-970a-9df5fcdf049b"],
Cell[102773, 2820, 2758, 73, 94, "Input",ExpressionUUID->"df1ff98c-9b7d-4c93-9a71-9fec7cae983c"],
Cell[105534, 2895, 331, 7, 30, "Input",ExpressionUUID->"0bb90c72-ef24-411f-9d91-d3edb9932d10"],
Cell[105868, 2904, 255, 5, 94, "Input",ExpressionUUID->"3f48861e-1b87-48f9-aa6a-cf8deb829e45"],
Cell[106126, 2911, 2794, 74, 94, "Input",ExpressionUUID->"149a1560-e392-45ea-8da4-f68f2654a98a"],
Cell[108923, 2987, 284, 6, 30, "Input",ExpressionUUID->"2af28dd2-6336-44ac-9275-d8a6d7f92fa0"],
Cell[109210, 2995, 259, 5, 94, "Input",ExpressionUUID->"8e50e9b9-303a-43f7-a712-4487d1ada816"],
Cell[109472, 3002, 2747, 74, 94, "Input",ExpressionUUID->"23093ec9-c48d-4392-a3d5-ffee644d46ec"],
Cell[112222, 3078, 281, 6, 30, "Input",ExpressionUUID->"ed45f5b5-7d69-4425-8b22-ddd8682898c0"],
Cell[112506, 3086, 255, 5, 94, "Input",ExpressionUUID->"db1d6f6a-45d1-42b2-bc56-4bae67ad30a5"],
Cell[112764, 3093, 2700, 73, 94, "Input",ExpressionUUID->"67c0b579-f20d-4f1a-84ce-7839abecede8"],
Cell[115467, 3168, 282, 6, 30, "Input",ExpressionUUID->"be55b703-3271-4689-a46d-9b0b66f433b7"],
Cell[115752, 3176, 254, 5, 94, "Input",ExpressionUUID->"04f9bc6b-90b0-48ff-853c-8d68d797ebe9"],
Cell[116009, 3183, 175, 3, 35, "Text",ExpressionUUID->"3a645535-8953-400c-b806-072ae0a17992"],
Cell[CellGroupData[{
Cell[116209, 3190, 610, 16, 30, "Input",ExpressionUUID->"e85ca25e-efa6-4cd6-8a4b-b3878dfec12b"],
Cell[116822, 3208, 314, 6, 34, "Output",ExpressionUUID->"0229d598-81e7-40cb-8d82-a9feee356ca0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117173, 3219, 641, 18, 30, "Input",ExpressionUUID->"216d3103-00c1-4833-b7de-03a3171b6777"],
Cell[117817, 3239, 348, 7, 34, "Output",ExpressionUUID->"22815f04-f32e-4418-b33b-d37de1a1473d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118202, 3251, 655, 18, 30, "Input",ExpressionUUID->"f7435910-6612-45f3-93cb-54dc8d9d1f61"],
Cell[118860, 3271, 456, 10, 34, "Output",ExpressionUUID->"ab732e0e-4446-47bc-8116-dc437baab4f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119353, 3286, 668, 18, 30, "Input",ExpressionUUID->"4c5cacf3-a2e7-4030-82f0-2f3bd1b4de36"],
Cell[120024, 3306, 732, 13, 34, "Output",ExpressionUUID->"f2c1250d-b40e-43c3-aa69-12d40a541452"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120793, 3324, 675, 18, 30, "Input",ExpressionUUID->"159b9d28-677e-4006-ad2d-34eeadf1ff6a"],
Cell[121471, 3344, 688, 13, 34, "Output",ExpressionUUID->"db473423-8b18-46e9-979a-8ac33763ffc3"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[122208, 3363, 260, 4, 38, "Subsection",ExpressionUUID->"e4793344-98ee-40f0-a4e5-7b0cd08b9872"],
Cell[122471, 3369, 420, 8, 58, "Text",ExpressionUUID->"0056d51a-1952-4a53-a093-da244320c2cf"],
Cell[CellGroupData[{
Cell[122916, 3381, 802, 17, 52, "Input",ExpressionUUID->"66897c67-9b1e-4d70-91a8-836ccaea35c8"],
Cell[123721, 3400, 473, 9, 34, "Output",ExpressionUUID->"877e6e8b-bb1b-4ae9-bac3-0cdc6dae5975"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124231, 3414, 267, 5, 30, "Input",ExpressionUUID->"fcc1ec60-e7ae-4ef3-8b6f-ad220591f946"],
Cell[124501, 3421, 362, 6, 34, "Output",ExpressionUUID->"8c661dd3-5f3a-4b07-a310-967fb4ca7acf"]
}, Open  ]],
Cell[124878, 3430, 170, 3, 52, "Input",ExpressionUUID->"e007982d-4f82-45a7-bcb9-b4568a0394ef"],
Cell[CellGroupData[{
Cell[125073, 3437, 824, 18, 52, "Input",ExpressionUUID->"c8d89168-e81d-4a0e-b70a-2b134b2a1b35"],
Cell[125900, 3457, 629, 12, 37, "Output",ExpressionUUID->"0e80d133-6b22-4eae-afda-4a9bdc3d7c61"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126566, 3474, 294, 5, 30, "Input",ExpressionUUID->"68afb641-a43c-4b4a-8835-ef51432140ee"],
Cell[126863, 3481, 361, 6, 34, "Output",ExpressionUUID->"477ce7fa-7ef1-4f2d-9d0c-2aa213a9ff5d"]
}, Open  ]],
Cell[127239, 3490, 170, 3, 52, "Input",ExpressionUUID->"dbf3d5ba-ef88-4e72-bd6f-917a4c5c2ceb"],
Cell[CellGroupData[{
Cell[127434, 3497, 852, 18, 52, "Input",ExpressionUUID->"0bec02de-dda9-4696-9f18-ae2bee02a9b6"],
Cell[128289, 3517, 933, 18, 37, "Output",ExpressionUUID->"4acbc03b-7c7f-4fb2-bfac-4b7f27fc000a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129259, 3540, 294, 5, 30, "Input",ExpressionUUID->"5762ee7d-85f6-4f7a-906e-4966d44eee43"],
Cell[129556, 3547, 361, 6, 34, "Output",ExpressionUUID->"a7fd48e2-400d-4c8e-aa0e-11b88648962f"]
}, Open  ]],
Cell[129932, 3556, 172, 3, 52, "Input",ExpressionUUID->"6d75345c-180e-4804-84f8-840ffd2de94f"],
Cell[CellGroupData[{
Cell[130129, 3563, 852, 18, 52, "Input",ExpressionUUID->"de1b10e3-27c8-4528-b846-13ddc3e02f04"],
Cell[130984, 3583, 1572, 32, 60, "Output",ExpressionUUID->"c35e727f-6632-417f-a9c2-ca283af33743"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132593, 3620, 296, 5, 30, "Input",ExpressionUUID->"6afe7c5b-21b0-4c0e-8920-3da3161d89a2"],
Cell[132892, 3627, 364, 6, 34, "Output",ExpressionUUID->"4c10af43-7e8b-4f16-871b-6ec814dbdbb4"]
}, Open  ]],
Cell[133271, 3636, 172, 3, 52, "Input",ExpressionUUID->"e0e0798c-7acd-4fb4-bf94-d9780967980f"],
Cell[133446, 3641, 109, 2, 30, "Input",ExpressionUUID->"8fb3377e-f3ad-4538-b1f5-99b40549e858"],
Cell[133558, 3645, 343, 7, 35, "Text",ExpressionUUID->"af5a69aa-10a9-4605-a853-c8f42f347dc7"],
Cell[CellGroupData[{
Cell[133926, 3656, 851, 18, 52, "Input",ExpressionUUID->"f971ce03-f833-4472-a1e1-43df7915409d"],
Cell[134780, 3676, 2608, 54, 60, "Output",ExpressionUUID->"62e5a2fd-8aae-4b16-88f1-31c914452ae9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137425, 3735, 293, 5, 30, "Input",ExpressionUUID->"6ad96d4f-3dd4-41a5-9c53-2067a12d4843"],
Cell[137721, 3742, 363, 6, 34, "Output",ExpressionUUID->"8765b74c-5dc5-4c4b-b078-0d5d3cff710f"]
}, Open  ]],
Cell[138099, 3751, 177, 3, 30, "Input",ExpressionUUID->"a1fe18ac-7569-49af-8bf2-f6c21fcf5a49"],
Cell[138279, 3756, 248, 4, 35, "Text",ExpressionUUID->"85cdf79c-2f42-4d66-ab4b-120e62984978"],
Cell[138530, 3762, 2939, 58, 79, "Input",ExpressionUUID->"d64a42d3-7e93-46e2-96a2-d380d5b4cc2a"],
Cell[CellGroupData[{
Cell[141494, 3824, 640, 14, 30, "Input",ExpressionUUID->"ff2292ac-0781-4355-995a-64be3e00dfb1"],
Cell[142137, 3840, 530, 10, 50, "Output",ExpressionUUID->"626b4f9a-0a2d-413b-8179-2c3142693c17"]
}, Open  ]]
}, Closed]]
}
]
*)


